Spectroscopic study of the late B-type eclipsing binary system AR Aurigae A and B: Towards clarifying the differences in atmospheric parameters and chemical abundances

AR Aur A+B is a close binary of astrophysical interest, because dissimilar surface compositions are reported between similar late B-type dwarfs. A new spectroscopic study on this system was carried out based on the disentangled spectra, in order to determine their atmospheric parameters and elemental abundances, The effective temperature and microturbulence (determined from the equivalent widths of Fe II lines) turned out (11150K, 0.9km/s) and (10650K, 0.1km/s) for A and B. The chemical abundances of 28 elements were derived while taking into account the non-LTE effect for Z<=15 elements (Z: atomic number). The following trends were elucidated for [X/H] (abundance of X relative to the Sun): (1) Qualitatively, [X/H] shows a rough global tendency of increasing with Z, with the gradient steeper for A than for B. (2) However, considerable dispersion is involved for A, since prominently large peculiarities are seen in specific elements reflecting the characteristics of HgMn stars (e.g., very deficient N, Al, Sc, Ni; markedly overabundant P, Mn). (3) In contrast, the Z-dependence of [X/H] for B tends to be nearly linear with only a small dispersion. These observational facts may serve as a key to understanding the critical condition for the emergence of chemical anomaly.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances - stars: atmospheres - stars: binaries: spectroscopic - 
stars: chemically peculiar - stars: early-type - stars: individual (AR Aur) 

Abstract:

The files in this directory constitute the online materials for the paper 
"Spectroscopic study of the late B-type eclipsing binary system 
AR Aurigae A and B: Towards clarifying the differences in atmospheric
parameters and chemical abundances" (Y. Takeda).

File Summary:
--------------------------------------------------------------------------
FileName         Explanations
--------------------------------------------------------------------------
ReadMe           This file
spectra_A.txt    Disentangled spectra of the AR Aur A (primary) used for the analysis
spectra_B.txt    Disentangled spectra of the AR Aur B (secondary) used for the analysis
identlist_A.dat  List of the identified lines (and measured equivalent widths) for AR Aur A 
identlist_B.dat  List of the identified lines (and measured equivalent widths) for AR Aur B
abundresults.dat Detailed results of elemental abundance analysis for AR Aur A and B 
--------------------------------------------------------------------------

Description: "spectra_A.txt", "spectra_B.txt"
--------------------------------------------------------------------------
These two text files contain the disentangled spectra of the both components 
(A and B) of AR Aur, which were used for this study.
In each file, the first 85 lines beginning with "%" consist of the file header,
where the details (wavelength region, number of wavelength points,
luminosity ratio used for disentangling process, etc.) of the spectra are described.
Following the header, the data of the disentangled spectra (69 spectral segments 
of several tens A to ~150 A wide) are sequentially given as combined, each 
being separated by a dummy line "      0.0000   0.00000". 
The first column of the spectrum is the wavelength (in A), and the second 
column is the residual flux normalized with respect to the continuum,
which are presented in the format (F12.4, F10.5). 
The wavelength scale is in the laboratory frame.  

<<<<<<<<< How to retrieve the spectrum of any desired region >>>>>>>>>
For example, let us assume that you want to retrieve the shortest-wavelength 
region spectrum data of AR Aur A (region No. 1: 3898-3940A) and save them to 
a file  "selspecA_1.txt", By checking the header of "spectra_A.txt". you see 
that the data you wish are from line number 000087 (linbeg) to 000886 (linend)
and the number of data point is 800 (np).
This task can be done by executing the following UNIX command: 
head -000886 spectra_A.txt | tail -800 > selspecA_1.txt
--------------------------------------------------------------------------

Description: "identlist_A.dat", "identlist_B.dat"
--------------------------------------------------------------------------
In these files are presented the identified spectral lines of good quality 
(i.e., single-component nature, not seriously blended with other lines)
for AR Aur A and B, respectively, which were judged by comparing the observed 
spectrum with the theoretically synthesized spectrum. The equivalent width 
obtained by the direct function-fitting method along with the atomic line 
data (taken from the VALD database) are given for each line (arranged in 
the ascending order of wavelength). 
--------------------------------------------------------------------------

Byte-by-byte Description: "identlist_A.dat", "identlist_B.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   6  F6.2  ---    code      species code (e.g., 6.00 for C I, 26.01 for Fe II)
   7-  15  F9.3    A    lambda    line (air) wavelength
  16-  22  F7.3   eV    chi_low   excitation potential of the lower level
  23-  29  F7.3  dex    log_gf    log(gf) value 
  30-  35  F6.2  dex    gammar    radiation damping parameter^{*} 
  36-  41  F6.2  dex    gammas    Stark effect damping parameter^{*} 
  42-  47  F6.2  dex    gammaw    van der Waals effect damping parameter^{*} 
  48-  54  F7.1   mA    W_lam     equivalent width measured from the spectrum 
--------------------------------------------------------------------------------
^{*} See, e.g., the caption in table 6 of Takeda et al. (2019, MNRAS, 485, 1067; 
     Paper~I) for the definitions. If unavailable, a dummy value of "0.00" is given. 


Description: "abundresults.dat"
--------------------------------------------------------------------------
This file consists of 34 sections corresponding to each of the 34 element 
species (He I, C I, N I, O I, Ne I, Na I, Mg I, Mg II, Al I, Al II, Si II, 
P II, S II, Ar I, Ca I, Ca II, Sc II, Ti II, V II, Cr I, Cr II, Mn I, Mn II, 
Fe I, Fe II, Ni II, Zn I, Sr II, Y II, Zr II, Xe II, Ba II, Ce II, and Nd III). 
In the header (beginning with "#") of each section, n_line, n<A>, n<B>,
n<A-B>, Asun are given, where "n_line" is the number of the lines for 
the species, n<A>/n<B> is the number of the lines (for AR Aur A/B) actually 
adopted for computing the averaged abundances <abund(A)>/<abund(B)> after 
rejection of inadequate data, n<A-B> is similarly the number of lines 
used for calculating the average of differential abundance <diff(A-B)>, 
and Asun is the reference solar abundance (used for calculation of [X/H]).
The abundance results for each spectral line are given line by line, which 
contain species code, wavelength, lower excitation potential, log gf, EW(A), 
EW(B), [X/H]A, [X/H]B, abund(A), abund(B), diff(A-B) [=abund(A)-abund(B)]. 
At the end of each section, their averages (<[X/H]A>, <[X/H]B>, <abund(A)>,
<abund(B)>, and <diff(A-B)>) and the corresponding sigma values (standard 
deviation) are also given.
--------------------------------------------------------------------------


Byte-by-byte Description: "abundresults.dat"
--------------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
--------------------------------------------------------------------------------
   1-  2   A2   ---  EWflag    sf --> synthetic fitting, dm --> direct measurement
   3-  8  F6.2  ---  code      species code (e.g., 13.00 for Al I, 39.01 for Y II)
   9- 17  F9.3   A   lambda    line (air) wavelength
  16- 22  F7.3  eV   chi_low   lower excitation potential
  23- 29  F7.3  dex  log_gf    log(gf) value
  34- 39  F6.1  mA   EW(A)     equivalent width for AR Aur A (0 if not measured)
  40- 45  F6.1  mA   EW(B)     equivalent width for AR Aur B (0 if not measured)
  48- 53  F6.2  dex  [X/H]A    differential abundance of A relative to the Sun^(#)  
  54- 59  F6.2  dex  [X/H]B    differential abundance of B relative to the Sun^(#) 
  62- 68  F7.3  dex  abund(A)  NLTE (Z<=15) or LTE (Z>=16) abundance for A^(&)^(#)
  70- 70   A1   ---  flag(A)   include-or-reject flag in deriving <abund(A)>^(*)
  71- 77  F7.3  dex  abund(B)  NLTE (Z<=15) or LTE (Z>=16) abundance for B^(&)^(#)
  79- 79   A1   ---  flag(B)   include-or-reject flag in deriving <abund(B)>^(*)
  82- 88  F7.3  dex  diff(A-B) differential abundance (A-B)^(#)
  90- 90   A1   ---  flag(A-B) include-or-reject flag included in deriving <diff(A-B)>^(*)
  93- 99  F7.3  dex  ncorrA    non-LTE correction for A (only for Z<=15 species)^(#)
 100-106  F7.3  dex  ncorrB    non-LTE correction for B (only for Z<=15 species)^(#)
--------------------------------------------------------------------------------
^(&) Logarithmic number abundance in the usual normalization of H=12. 
^{*} If this flag is 0, the abundance of this line was rejected (judged by Chauvenet's 
criterion) and not included in deriving the mean. Otherwise (i.e., if this flag is 1), 
the abundance of this line was adopted. 
^(#) A dummy value of -9.999 (or -9.99) is given in the irrelevant case of no data. 




==> anc/abundresults.dat <==
##### [He I ] n_line=  6  n<A>=  6  n<B>=  6  n<A-B>=  6  Asun=11.00 (NLTE analysis) #####
sf  2.00 4026.185 21.218 -2.620    27.9  44.8   -1.19 -0.68    9.806 1 10.322 1   -0.516 1   -0.014 -0.013
         4026.187        -1.450
         4026.187        -0.700
         4026.198        -1.450
         4026.199        -0.970
         4026.358        -1.320
sf  2.00 4387.929 21.218 -0.883     2.7   3.1   -1.18 -0.78    9.822 1 10.218 1   -0.396 1   -0.019 -0.016
sf  2.00 4471.469 20.964 -2.198    41.0  65.4   -1.08 -0.48    9.918 1 10.522 1   -0.604 1   -0.036 -0.036
         4471.473        -1.028
         4471.473        -0.278
         4471.485        -1.028
         4471.488        -0.548
         4471.682        -0.898
sf  2.00 4921.931 21.218 -0.435     7.4   9.4   -1.02 -0.50    9.979 1 10.496 1   -0.517 1   -0.041 -0.041
sf  2.00 5875.599 20.964 -1.511    30.2  43.5   -1.00 -0.38   10.001 1 10.621 1   -0.620 1   -0.152 -0.155
         5875.614        -0.341
         5875.615         0.409
         5875.625        -0.341
         5875.640         0.139
         5875.966        -0.211
sf  2.00 6678.154 21.218  0.329     4.8   8.3   -1.24 -0.49    9.760 1 10.514 1   -0.754 1   -0.122 -0.145
 
                                                -1.12 -0.55    9.881   10.449     -0.568
                                                 0.10  0.15    0.099    0.149      0.121
 
##### [ C I ] n_line=  7  n<A>=  4  n<B>=  7  n<A-B>=  4  Asun= 8.56 (NLTE analysis) #####
sf  6.00 9088.508  7.483 -0.430    25.9  65.1   -0.81 -0.46    7.754 1  8.098 1   -0.344 1    0.037 -0.113
sf  6.00 9094.829  7.488  0.151    56.1 113.2   -0.82 -0.58    7.745 1  7.980 1   -0.235 1    0.029 -0.232
sf  6.00 9111.799  7.488 -0.297    33.8  76.6   -0.73 -0.48    7.829 1  8.079 1   -0.250 1    0.035 -0.132
dm  6.00 4771.730  7.488 -1.866     0.0   6.7   -9.99 -0.14   -9.999 0  8.420 1   -9.999 0   -9.999  0.000
dm  6.00 4890.653  7.488 -1.541     0.0  10.7   -9.99 -0.19   -9.999 0  8.367 1   -9.999 0   -9.999 -0.004
dm  6.00 5052.144  7.685 -1.303     0.0   6.4   -9.99 -0.52   -9.999 0  8.037 1   -9.999 0   -9.999  0.095
dm  6.00 9078.280  7.483 -0.581    21.0  73.3   -0.75 -0.21    7.810 1  8.346 1   -0.536 1    0.038 -0.131
 
                                                -0.78 -0.37    7.785    8.190     -0.341
                                                 0.04  0.18    0.041    0.181      0.139
 
##### [ N I ] n_line= 11  n<A>=  3  n<B>= 10  n<A-B>=  3  Asun= 8.05 (NLTE analysis) #####
sf  7.00 8680.282 10.336  0.359     4.6  55.8   -1.69 -0.59    6.365 1  7.457 1   -1.092 1   -0.223 -0.612
sf  7.00 8683.403 10.330  0.105     2.9  45.8   -1.68 -0.51    6.374 1  7.544 1   -1.170 1   -0.210 -0.526
sf  7.00 8686.149 10.326 -0.284     1.3  29.6   -1.67 -0.42    6.380 1  7.635 1   -1.255 1   -0.202 -0.435
dm  7.00 7442.298 10.330 -0.401     0.0  16.6   -9.99 -0.64   -9.999 0  7.408 1   -9.999 0   -9.999 -0.358
dm  7.00 7468.312 10.336 -0.183     0.0  24.1   -9.99 -0.60   -9.999 0  7.452 1   -9.999 0   -9.999 -0.387
dm  7.00 8184.861 10.330 -0.305     0.0  26.8   -9.99 -0.39   -9.999 0  7.662 1   -9.999 0   -9.999 -0.434
dm  7.00 8188.012 10.326 -0.298     0.0  20.3   -9.99 -0.62   -9.999 0  7.426 1   -9.999 0   -9.999 -0.399
dm  7.00 8210.715 10.330 -0.675     0.0   9.5   -9.99 -0.60   -9.999 0  7.448 1   -9.999 0   -9.999 -0.379
dm  7.00 8216.336 10.336  0.138     0.0  42.7   -9.99 -0.53   -9.999 0  7.519 1   -9.999 0   -9.999 -0.511
dm  7.00 8242.389 10.336 -0.272     0.0  33.5   -9.99 -0.27   -9.999 0  7.776 0   -9.999 0   -9.999 -0.467
dm  7.00 8629.235 10.690  0.077     0.0  29.5   -9.99 -0.54   -9.999 0  7.515 1   -9.999 0   -9.999 -0.349
 
                                                -1.68 -0.54    6.373    7.507     -1.172
                                                 0.01  0.09    0.008    0.087      0.082
 
##### [ O I ] n_line=  9  n<A>=  9  n<B>=  9  n<A-B>=  8  Asun= 8.93 (NLTE analysis) #####
sf  8.00 7771.944  9.146  0.369   181.4 186.2   -0.33 -0.27    8.601 1  8.660 1   -0.059 1   -0.997 -0.934
sf  8.00 7774.166  9.146  0.223   168.0 171.6   -0.30 -0.26    8.630 1  8.673 1   -0.043 1   -0.969 -0.921
sf  8.00 7775.388  9.146  0.002   150.3 152.8   -0.24 -0.21    8.694 1  8.721 1   -0.027 1   -0.905 -0.874
sf  8.00 8446.247  9.521 -0.463   316.7 321.3   -0.28 -0.27    8.651 1  8.657 1   -0.006 1   -0.960 -0.924
         8446.359         0.236
         8446.758         0.014
dm  8.00 5436.862 10.741 -1.399     9.4   5.5   -0.16 -0.44    8.768 1  8.486 1    0.282 0   -0.042 -0.037
dm  8.00 7156.701 12.729  0.288    17.9  19.6   -0.43 -0.40    8.501 1  8.534 1   -0.033 1   -0.151 -0.127
dm  8.00 7947.548 12.539  0.500    21.2  22.8   -0.54 -0.53    8.391 1  8.396 1   -0.005 1   -0.137 -0.202
dm  8.00 7950.803 12.541  0.340    17.4  17.5   -0.48 -0.51    8.450 1  8.419 1    0.031 1   -0.129 -0.120
dm  8.00 7952.159 12.542  0.170    11.3  14.4   -0.52 -0.44    8.406 1  8.492 1   -0.086 1   -0.119 -0.114
 
                                                -0.36 -0.37    8.566    8.560     -0.029
                                                 0.13  0.12    0.134    0.120      0.036
 
##### [Ne I ] n_line=  1  n<A>=  0  n<B>=  1  n<A-B>=  0  Asun= 8.09 (NLTE analysis) #####
dm 10.00 6402.248 16.619  0.345     0.0   3.0   -9.99 -0.29   -9.999 0  7.801 1   -9.999 0   -9.999 -0.071
 
                                                -9.99 -0.29   -9.999    7.801     -9.999
                                                 0.00  0.00    0.000    0.000      0.000
 
##### [Na I ] n_line=  4  n<A>=  4  n<B>=  4  n<A-B>=  4  Asun= 6.33 (NLTE analysis) #####
dm 11.00 5889.951  0.000  0.108    60.2  82.8   -0.06  0.04    6.271 1  6.370 1   -0.099 1   -0.350 -0.500
dm 11.00 5895.924  0.000 -0.194    42.7  63.4   -0.01  0.07    6.319 1  6.404 1   -0.085 1   -0.277 -0.369
dm 11.00 8183.256  2.102  0.237     8.0  14.4   -0.08 -0.04    6.249 1  6.291 1   -0.042 1   -0.194 -0.194
dm 11.00 8194.824  2.104  0.492    10.9  22.8   -0.19  0.01    6.143 1  6.342 1   -0.199 1   -0.200 -0.228
 
                                                -0.08  0.02    6.246    6.352     -0.106
                                                 0.07  0.05    0.074    0.048      0.066
 
##### [Mg I ] n_line=  7  n<A>=  6  n<B>=  5  n<A-B>=  6  Asun= 7.58 (NLTE analysis) #####
dm 12.00 4167.271  4.346 -0.745    14.5  18.2    0.32  0.16    7.900 1  7.736 1    0.164 1    0.060  0.043
dm 12.00 4702.991  4.346 -0.440    14.1  23.6    0.00 -0.02    7.584 1  7.561 0    0.023 1    0.068  0.048
dm 12.00 5167.322  2.709 -0.931    39.3  60.0    0.20  0.29    7.776 1  7.871 0   -0.095 1   -0.010 -0.026
dm 12.00 5172.684  2.712 -0.450    56.9  78.9    0.01  0.13    7.587 1  7.714 1   -0.127 1   -0.036 -0.086
dm 12.00 5183.604  2.717 -0.239    70.6  93.1    0.02  0.17    7.597 1  7.753 1   -0.156 1   -0.073 -0.147
dm 12.00 5528.405  4.346 -0.498     0.0  24.7   -9.99  0.13   -9.999 0  7.709 1   -9.999 0   -9.999  0.062
dm 12.00 8806.757  4.346 -0.134    22.7  42.8   -0.02  0.18    7.561 1  7.756 1   -0.195 1    0.168  0.154
 
                                                 0.09  0.15    7.668    7.734     -0.064
                                                 0.14  0.02    0.138    0.022      0.134
 
##### [Mg II] n_line=  8  n<A>=  8  n<B>=  8  n<A-B>=  8  Asun= 7.58 (NLTE analysis) #####
sf 12.01 4481.126  8.864  0.740   363.7 379.9    0.10  0.14    7.675 1  7.723 1   -0.048 1   -0.093 -0.081
         4481.150        -0.560
         4481.325         0.590
dm 12.01 4390.572  9.999 -0.530    55.6  59.0   -0.12 -0.07    7.460 1  7.507 1   -0.047 1    0.009  0.004
dm 12.01 4427.994  9.996 -1.210    14.6  19.5   -0.22 -0.06    7.357 1  7.516 1   -0.159 1    0.007  0.004
dm 12.01 4433.988  9.999 -0.910    29.7  28.2   -0.11 -0.14    7.465 1  7.442 1    0.023 1    0.009  0.004
dm 12.01 7877.054  9.996  0.390    72.1  77.9   -0.19 -0.08    7.390 1  7.502 1   -0.112 1   -0.054 -0.075
dm 12.01 7896.366  9.999  0.650   121.0 127.9    0.12  0.21    7.700 1  7.793 1   -0.093 1   -0.100 -0.111
dm 12.01 8213.987  9.996 -0.270    33.8  36.6   -0.13 -0.03    7.452 1  7.554 1   -0.102 1   -0.024 -0.041
dm 12.01 8234.636  9.999  0.030    45.8  46.1   -0.18 -0.13    7.402 1  7.448 1   -0.046 1   -0.040 -0.057
 
                                                -0.09 -0.02    7.488    7.561     -0.073
                                                 0.13  0.13    0.129    0.128      0.055
 
##### [Al I ] n_line=  2  n<A>=  0  n<B>=  2  n<A-B>=  0  Asun= 6.47 (NLTE analysis) #####
dm 13.00 3944.006  0.000 -0.623     0.0  47.2   -9.99  0.31   -9.999 0  6.780 1   -9.999 0   -9.999  0.301
dm 13.00 3961.520  0.014 -0.323     0.0  38.6   -9.99  0.25   -9.999 0  6.724 1   -9.999 0   -9.999  0.401
 
                                                -9.99  0.28   -9.999    6.752     -9.999
                                                 0.00  0.04    0.000    0.040      0.000
 
##### [Al II] n_line=  6  n<A>=  0  n<B>=  6  n<A-B>=  0  Asun= 6.47 (NLTE analysis) #####
dm 13.01 4663.046 10.598 -0.284     0.0  26.0   -9.99  0.22   -9.999 0  6.685 1   -9.999 0   -9.999  0.019
dm 13.01 6243.367 13.077  0.670     0.0  11.1   -9.99  0.20   -9.999 0  6.672 1   -9.999 0   -9.999  0.004
dm 13.01 7042.083 11.317  0.350     0.0  19.2   -9.99  0.12   -9.999 0  6.585 1   -9.999 0   -9.999 -0.044
dm 13.01 7056.712 11.317  0.130     0.0  13.0   -9.99  0.10   -9.999 0  6.574 1   -9.999 0   -9.999 -0.037
dm 13.01 7063.682 11.317 -0.350     0.0   5.9   -9.99  0.16   -9.999 0  6.633 1   -9.999 0   -9.999 -0.029
dm 13.01 8640.699 11.822  0.100     0.0   6.4   -9.99  0.19   -9.999 0  6.658 1   -9.999 0   -9.999  0.026
 
                                                -9.99  0.16   -9.999    6.635     -9.999
                                                 0.00  0.05    0.000    0.046      0.000
 
##### [Si II] n_line=  9  n<A>=  9  n<B>=  7  n<A-B>=  7  Asun= 7.55 (NLTE analysis) #####
sf 14.01 5055.984 10.074  0.530   142.6 126.9    0.16  0.12    7.706 1  7.667 1    0.039 1   -0.001 -0.015
         5056.316        -0.359
dm 14.01 4075.452  9.839 -1.400    16.5  12.8    0.15  0.09    7.701 1  7.638 1    0.063 1    0.038  0.021
dm 14.01 4128.054  9.837  0.410   122.7  95.2    0.25  0.05    7.805 1  7.599 1    0.206 0    0.005 -0.006
dm 14.01 4130.894  9.839  0.530   123.4 107.3    0.13  0.05    7.676 1  7.602 1    0.074 1    0.006 -0.008
dm 14.01 5041.024 10.066  0.150    88.3  74.9    0.37  0.27    7.924 1  7.820 0    0.104 1   -0.006 -0.016
dm 14.01 5957.559 10.066 -0.260    39.6  33.1    0.12  0.06    7.666 1  7.614 1    0.052 1    0.005 -0.009
dm 14.01 5978.930 10.074  0.040    55.0  43.9    0.14  0.02    7.694 1  7.572 1    0.122 1   -0.014 -0.021
dm 14.01 6347.109  8.121  0.170   155.9 149.9    0.36  0.39    7.909 1  7.937 0   -0.028 0   -0.145 -0.154
dm 14.01 6371.371  8.121 -0.040   113.8 101.9    0.15  0.09    7.702 1  7.636 1    0.066 1   -0.125 -0.129
 
                                                 0.20  0.07    7.754    7.618      0.074
                                                 0.10  0.03    0.100    0.031      0.029
 
##### [P II ] n_line=  5  n<A>=  5  n<B>=  1  n<A-B>=  1  Asun= 5.45 (NLTE analysis) #####
dm 15.01 4602.069 12.853  0.806    12.3   0.0    1.30 -9.99    6.745 1 -9.999 0   -9.999 0   -0.015 -9.999
dm 15.01 5296.077 10.802 -0.053     9.3   0.0    1.26 -9.99    6.713 1 -9.999 0   -9.999 0   -0.061 -9.999
dm 15.01 6034.039 10.737 -0.151     8.0   0.0    1.41 -9.99    6.864 1 -9.999 0   -9.999 0   -0.093 -9.999
dm 15.01 6043.084 10.802  0.442    12.0   1.9    1.08  0.12    6.532 1  5.566 1    0.966 1   -0.105 -0.240
dm 15.01 6459.945 10.934  0.030     7.3   0.0    1.27 -9.99    6.719 1 -9.999 0   -9.999 0   -0.217 -9.999
 
                                                 1.26  0.12    6.715    5.566      0.966
                                                 0.12  0.00    0.119    0.000      0.000
 
##### [S II ] n_line=  2  n<A>=  2  n<B>=  2  n<A-B>=  2  Asun= 7.21 ( LTE analysis) #####
dm 16.01 4162.665 15.944  0.830     4.9   6.7   -0.30  0.11    6.914 1  7.319 1   -0.405 1                
dm 16.01 4815.552 13.672  0.177     4.0   3.5   -0.28 -0.15    6.928 1  7.061 1   -0.133 1                
 
                                                -0.29 -0.02    6.921    7.190     -0.269
                                                 0.01  0.18    0.010    0.182      0.192
 
##### [Ar I ] n_line=  2  n<A>=  0  n<B>=  2  n<A-B>=  0  Asun= 6.56 ( LTE analysis) #####
dm 18.00 7503.868 11.828 -0.399     0.0   3.0   -9.99  0.55   -9.999 0  7.108 1   -9.999 0                
dm 18.00 8115.311 11.549  0.407     0.0   9.2   -9.99  0.19   -9.999 0  6.753 1   -9.999 0                
 
                                                -9.99  0.37   -9.999    6.931     -9.999
                                                 0.00  0.25    0.000    0.251      0.000
 
##### [Ca I ] n_line=  1  n<A>=  1  n<B>=  1  n<A-B>=  1  Asun= 6.36 ( LTE analysis) #####
dm 20.00 4226.728  0.000  0.244     6.9  19.6   -0.27 -0.22    6.087 1  6.141 1   -0.054 1                
 
                                                -0.27 -0.22    6.087    6.141     -0.054
                                                 0.00  0.00    0.000    0.000      0.000
 
##### [Ca II] n_line=  7  n<A>=  6  n<B>=  6  n<A-B>=  6  Asun= 6.36 ( LTE analysis) #####
dm 20.01 3933.664  0.000  0.092   331.7 377.4   -0.09 -0.29    6.267 1  6.067 1    0.200 1                
dm 20.01 5019.971  7.515 -0.247    25.1  18.2    0.34 -0.01    6.698 0  6.355 1    0.343 1                
dm 20.01 5307.224  7.515 -0.848     3.7   0.0   -0.02 -9.99    6.345 1 -9.999 0   -9.999 0                
dm 20.01 8201.722  7.505  0.343    13.1  12.5   -0.38 -0.61    5.982 1  5.748 1    0.234 1                
dm 20.01 8248.796  7.515  0.556    22.3  25.3   -0.29 -0.38    6.070 1  5.983 1    0.087 1                
dm 20.01 8912.068  7.047  0.637    47.9  52.9   -0.32 -0.39    6.037 1  5.973 1    0.064 1                
dm 20.01 8927.356  7.050  0.811    72.8  73.0   -0.08 -0.23    6.278 1  6.133 1    0.145 1                
 
                                                -0.20 -0.32    6.163    6.043      0.179
                                                 0.15  0.20    0.151    0.201      0.103
 
##### [Sc II] n_line=  1  n<A>=  0  n<B>=  1  n<A-B>=  0  Asun= 3.10 ( LTE analysis) #####
dm 21.01 4246.822  0.315  0.242     0.0  12.1   -9.99 -0.72   -9.999 0  2.380 1   -9.999 0                
 
                                                -9.99 -0.72   -9.999    2.380     -9.999
                                                 0.00  0.00    0.000    0.000      0.000
 
##### [Ti II] n_line= 59  n<A>= 50  n<B>= 42  n<A-B>= 39  Asun= 4.99 ( LTE analysis) #####
dm 22.01 3900.539  1.131 -0.290    83.4   0.0    1.05 -9.99    6.035 0 -9.999 0   -9.999 0                
dm 22.01 3913.461  1.116 -0.360    77.4  58.6    0.68  0.06    5.668 1  5.045 1    0.623 1                
dm 22.01 3932.009  1.131 -1.590    28.9   0.0    0.62 -9.99    5.606 1 -9.999 0   -9.999 0                
dm 22.01 4028.338  1.892 -0.920    44.0  24.1    0.68  0.04    5.671 1  5.034 1    0.637 1                
dm 22.01 4053.821  1.893 -1.070    38.6  22.7    0.71  0.16    5.701 1  5.147 1    0.554 1                
dm 22.01 4064.360  2.598 -1.560     4.2   0.0    0.33 -9.99    5.320 0 -9.999 0   -9.999 0                
dm 22.01 4163.644  2.590 -0.130    60.8  37.8    0.67 -0.02    5.660 1  4.974 1    0.686 1                
dm 22.01 4171.904  2.598 -0.300    53.6  32.3    0.66  0.02    5.646 1  5.007 1    0.639 1                
dm 22.01 4287.873  1.080 -1.790    27.8  11.4    0.73  0.02    5.722 1  5.010 1    0.712 1                
dm 22.01 4290.215  1.165 -0.870    64.1  46.6    0.72  0.15    5.710 1  5.141 1    0.569 1                
dm 22.01 4294.094  1.084 -0.930    64.5  47.5    0.76  0.20    5.746 1  5.185 1    0.561 1                
dm 22.01 4300.042  1.180 -0.460    81.7  61.6    0.82  0.19    5.813 1  5.178 1    0.635 1                
dm 22.01 4301.922  1.161 -1.210    47.9  28.6    0.66  0.04    5.651 1  5.032 1    0.619 1                
dm 22.01 4312.860  1.180 -1.120    58.6  34.2    0.87  0.12    5.856 1  5.111 1    0.745 1                
dm 22.01 4314.971  1.161 -1.150    57.5   0.0    0.87 -9.99    5.855 1 -9.999 0   -9.999 0                
dm 22.01 4316.794  2.048 -1.620    13.9   6.0    0.70  0.10    5.688 1  5.088 1    0.600 1                
dm 22.01 4350.838  2.061 -1.700     8.1   0.0    0.65 -9.99    5.638 1 -9.999 0   -9.999 0                
dm 22.01 4367.652  2.590 -0.860    32.1   0.0    0.73 -9.99    5.722 1 -9.999 0   -9.999 0                
dm 22.01 4386.846  2.598 -0.960    27.2  12.7    0.70  0.09    5.686 1  5.075 1    0.611 1                
dm 22.01 4394.059  1.221 -1.770    20.7  10.7    0.60  0.04    5.587 1  5.031 1    0.556 1                
dm 22.01 4395.031  1.084 -0.540    80.3  58.4    0.81  0.11    5.796 1  5.096 1    0.700 1                
dm 22.01 4395.839  1.243 -1.930    20.2   8.3    0.75  0.09    5.744 1  5.075 1    0.669 1                
dm 22.01 4398.271  1.224 -2.780    24.7   0.0    1.72 -9.99    6.706 0 -9.999 0   -9.999 0                
dm 22.01 4399.765  1.237 -1.200    44.5  28.1    0.60  0.05    5.590 1  5.038 1    0.552 1                
dm 22.01 4411.073  3.095 -0.650    26.0  11.8    0.61  0.00    5.604 1  4.993 1    0.611 1                
dm 22.01 4417.714  1.165 -1.190    44.9  25.7    0.56 -0.07    5.550 1  4.923 1    0.627 1                
dm 22.01 4418.331  1.237 -1.990     7.8   0.0    0.31 -9.99    5.299 0 -9.999 0   -9.999 0                
dm 22.01 4421.938  2.061 -1.640    12.9   5.1    0.65  0.01    5.640 1  5.001 1    0.639 1                
dm 22.01 4443.801  1.080 -0.710    64.7  48.4    0.52 -0.02    5.508 1  4.968 1    0.540 1                
dm 22.01 4450.482  1.084 -1.520    37.0  21.7    0.67  0.11    5.657 1  5.095 1    0.562 1                
dm 22.01 4464.449  1.161 -1.810    21.7  13.8    0.63  0.18    5.618 1  5.166 1    0.452 0                
dm 22.01 4468.493  1.131 -0.630    69.8  53.0    0.61  0.05    5.595 1  5.042 1    0.553 1                
dm 22.01 4488.324  3.124 -0.500    32.8  15.2    0.64  0.00    5.631 1  4.992 1    0.639 1                
dm 22.01 4501.270  1.116 -0.770    71.0  50.3    0.77  0.11    5.758 1  5.098 1    0.660 1                
dm 22.01 4518.332  1.080 -2.560     0.0   2.9   -9.99  0.12   -9.999 0  5.112 1   -9.999 0                
dm 22.01 4529.480  1.572 -1.750    22.0  11.4    0.79  0.24    5.784 1  5.231 1    0.553 1                
dm 22.01 4533.960  1.237 -0.530   104.3   0.0    1.54 -9.99    6.532 0 -9.999 0   -9.999 0                
dm 22.01 4544.016  1.243 -2.580     5.2   0.0    0.71 -9.99    5.695 1 -9.999 0   -9.999 0                
dm 22.01 4545.133  1.131 -2.450     9.2   0.0    0.79 -9.99    5.778 1 -9.999 0   -9.999 0                
dm 22.01 4552.293  1.116 -2.870     0.0   4.1   -9.99  0.61   -9.999 0  5.600 0   -9.999 0                
dm 22.01 4563.757  1.221 -0.690    62.0  43.8    0.50 -0.09    5.488 1  4.903 1    0.585 1                
dm 22.01 4571.971  1.572 -0.310    78.9  59.8    0.77  0.17    5.760 1  5.161 1    0.599 1                
dm 22.01 4589.958  1.237 -1.620    34.0  15.9    0.78  0.10    5.768 1  5.092 1    0.676 1                
dm 22.01 4636.320  1.165 -3.230     0.0   2.8   -9.99  0.82   -9.999 0  5.811 0   -9.999 0                
dm 22.01 4708.663  1.237 -2.350     8.3   3.9    0.69  0.13    5.682 1  5.121 1    0.561 1                
dm 22.01 4763.883  1.221 -2.400     8.6   0.0    0.75 -9.99    5.741 1 -9.999 0   -9.999 0                
dm 22.01 4779.985  2.048 -1.260    27.0  13.4    0.69  0.10    5.680 1  5.090 1    0.590 1                
dm 22.01 4798.531  1.080 -2.660     6.4   2.9    0.80  0.22    5.785 1  5.211 1    0.574 1                
dm 22.01 4805.085  2.061 -0.960    39.0  22.6    0.68  0.12    5.674 1  5.108 1    0.566 1                
dm 22.01 4874.009  3.095 -0.860    16.5  12.5    0.76  0.47    5.752 1  5.459 0    0.293 0                
dm 22.01 4911.194  3.124 -0.640    29.2  14.0    0.71  0.11    5.700 1  5.098 1    0.602 1                
dm 22.01 5072.286  3.124 -1.020    16.6   7.9    0.73  0.18    5.718 1  5.171 1    0.547 1                
dm 22.01 5129.156  1.892 -1.340    23.7  10.0    0.60 -0.07    5.589 1  4.924 1    0.665 1                
dm 22.01 5188.687  1.582 -1.050    43.7  26.1    0.61  0.03    5.602 1  5.015 1    0.587 1                
dm 22.01 5211.530  2.590 -1.410     8.8   0.0    0.51 -9.99    5.495 1 -9.999 0   -9.999 0                
dm 22.01 5336.786  1.582 -1.600    23.8  10.1    0.70  0.03    5.685 1  5.016 1    0.669 1                
dm 22.01 5381.022  1.566 -1.970    12.0   4.3    0.67 -0.03    5.661 1  4.964 1    0.697 1                
dm 22.01 5418.768  1.582 -2.130     0.0   4.6   -9.99  0.18   -9.999 0  5.165 1   -9.999 0                
dm 22.01 6998.930  3.124 -1.280     7.0   0.0    0.60 -9.99    5.594 1 -9.999 0   -9.999 0                
 
                                                 0.69  0.08    5.679    5.070      0.615
                                                 0.09  0.08    0.085    0.081      0.054
 
##### [V II ] n_line=  4  n<A>=  1  n<B>=  4  n<A-B>=  1  Asun= 4.00 ( LTE analysis) #####
dm 23.01 3951.957  1.476 -0.730     0.0  14.8   -9.99  0.26   -9.999 0  4.264 1   -9.999 0                
dm 23.01 4023.377  1.805 -0.610     0.0  17.1   -9.99  0.35   -9.999 0  4.349 1   -9.999 0                
dm 23.01 4035.620  1.793 -0.720     9.1  14.1    0.25  0.34    4.252 1  4.342 1   -0.090 1                
dm 23.01 4564.577  2.268 -1.220     0.0   5.4   -9.99  0.60   -9.999 0  4.599 1   -9.999 0                
 
                                                 0.25  0.39    4.252    4.389     -0.090
                                                 0.00  0.15    0.000    0.146      0.000
 
##### [Cr I ] n_line=  3  n<A>=  2  n<B>=  2  n<A-B>=  1  Asun= 5.67 ( LTE analysis) #####
dm 24.00 4274.812  0.000 -0.220     6.0  11.5    0.34  0.33    6.011 1  6.003 1    0.008 1                
dm 24.00 5206.023  0.941  0.020     0.0  10.2   -9.99  0.53   -9.999 0  6.202 1   -9.999 0                
dm 24.00 5208.409  0.941  0.170    16.6   0.0    0.95 -9.99    6.625 1 -9.999 0   -9.999 0                
 
                                                 0.65  0.43    6.318    6.102      0.008
                                                 0.43  0.14    0.434    0.141      0.000
 
##### [Cr II] n_line= 47  n<A>= 35  n<B>= 41  n<A-B>= 31  Asun= 5.67 ( LTE analysis) #####
dm 24.01 3911.321  4.938 -2.177    15.6   0.0    1.26 -9.99    6.930 0 -9.999 0   -9.999 0                
dm 24.01 3979.505  5.670 -0.858    16.7  14.2    0.57  0.48    6.244 1  6.147 1    0.097 1                
dm 24.01 4003.283  6.484 -0.723    14.0   0.0    0.48 -9.99    6.151 1 -9.999 0   -9.999 0                
dm 24.01 4037.972  6.487 -0.679    15.6  11.7    0.49  0.30    6.158 1  5.969 1    0.189 1                
dm 24.01 4051.930  3.104 -2.360    13.3  12.4    0.38  0.25    6.047 1  5.921 1    0.126 1                
dm 24.01 4070.840  6.487 -0.926    12.2   0.0    0.62 -9.99    6.294 1 -9.999 0   -9.999 0                
dm 24.01 4072.561  3.714 -2.460     5.9   8.1    0.40  0.48    6.072 1  6.147 1   -0.075 1                
dm 24.01 4145.780  5.319 -0.902    23.4  17.0    0.38  0.14    6.053 1  5.813 1    0.240 1                
dm 24.01 4179.421  3.827 -1.800     0.0  17.6   -9.99  0.27   -9.999 0  5.936 1   -9.999 0                
dm 24.01 4224.860  5.330 -1.254    12.5   0.0    0.37 -9.99    6.036 1 -9.999 0   -9.999 0                
dm 24.01 4242.364  3.871 -1.170    51.1  42.0    0.59  0.35    6.262 1  6.017 1    0.245 1                
dm 24.01 4252.632  3.858 -1.810     0.0  18.3   -9.99  0.32   -9.999 0  5.986 1   -9.999 0                
dm 24.01 4256.108  6.487 -1.520     0.0   5.9   -9.99  0.79   -9.999 0  6.465 0   -9.999 0                
dm 24.01 4261.913  3.865 -1.340    38.0  32.7    0.44  0.26    6.107 1  5.934 1    0.173 1                
dm 24.01 4275.567  3.858 -1.520    25.9  25.1    0.32  0.23    5.986 1  5.905 1    0.081 1                
dm 24.01 4284.188  3.854 -1.670    35.1  20.5    0.69  0.25    6.365 1  5.919 1    0.446 0                
dm 24.01 4306.916  5.873 -1.602     6.1   5.5    0.65  0.56    6.318 1  6.226 1    0.092 1                
dm 24.01 4539.595  4.042 -2.290     9.3   5.7    0.60  0.28    6.268 1  5.951 1    0.317 1                
dm 24.01 4554.988  4.071 -1.282    34.4  31.8    0.40  0.29    6.071 1  5.964 1    0.107 1                
dm 24.01 4558.650  4.074 -0.449    72.6  67.9    0.57  0.53    6.242 1  6.197 1    0.045 1                
dm 24.01 4565.740  4.042 -1.820    14.5  15.0    0.36  0.31    6.030 1  5.978 1    0.052 1                
dm 24.01 4588.199  4.071 -0.627    68.4  57.5    0.62  0.36    6.291 1  6.034 1    0.257 1                
dm 24.01 4592.049  4.074 -1.221    33.2  32.8    0.31  0.26    5.984 1  5.933 1    0.051 1                
dm 24.01 4616.629  4.072 -1.361    30.1  28.9    0.38  0.30    6.046 1  5.966 1    0.080 1                
dm 24.01 4618.803  4.074 -0.840    51.8  49.5    0.39  0.34    6.058 1  6.010 1    0.048 1                
dm 24.01 4634.070  4.072 -0.990    45.8  42.6    0.39  0.30    6.059 1  5.967 1    0.092 1                
dm 24.01 4697.598  5.670 -1.584     0.0   4.5   -9.99  0.33   -9.999 0  5.998 1   -9.999 0                
dm 24.01 4761.428  5.670 -2.345     3.8   0.0    1.06 -9.99    6.735 0 -9.999 0   -9.999 0                
dm 24.01 4812.337  3.865 -1.960    13.7  12.2    0.40  0.26    6.066 1  5.930 1    0.136 1                
dm 24.01 4824.127  3.871 -0.970    53.2  48.7    0.49  0.39    6.162 1  6.059 1    0.103 1                
dm 24.01 4836.229  3.858 -1.960    15.6  14.3    0.51  0.40    6.185 1  6.073 1    0.112 1                
dm 24.01 4848.235  3.865 -1.150    36.5  34.6    0.51  0.47    6.184 1  6.144 1    0.040 1                
dm 24.01 4884.607  3.858 -2.100    11.2   9.0    0.49  0.31    6.156 1  5.976 1    0.180 1                
dm 24.01 4901.623  6.487 -1.141     0.0   7.0   -9.99  0.56   -9.999 0  6.235 1   -9.999 0                
dm 24.01 4912.462  6.484 -1.262     0.0   4.1   -9.99  0.41   -9.999 0  6.084 1   -9.999 0                
dm 24.01 5237.328  4.074 -1.350    39.2  34.9    0.61  0.47    6.281 1  6.140 1    0.141 1                
dm 24.01 5246.768  3.714 -2.466     8.4   7.2    0.57  0.41    6.239 1  6.080 1    0.159 1                
dm 24.01 5274.964  4.071 -1.559    31.8  31.0    0.64  0.57    6.309 1  6.245 1    0.064 1                
dm 24.01 5308.408  4.071 -2.058     0.0  14.0   -9.99  0.54   -9.999 0  6.215 1   -9.999 0                
dm 24.01 5313.563  4.074 -1.779     0.0  22.5   -9.99  0.56   -9.999 0  6.227 1   -9.999 0                
dm 24.01 5334.869  4.072 -1.826    22.1  19.0    0.65  0.49    6.322 1  6.164 1    0.158 1                
dm 24.01 5407.604  3.827 -2.151     9.8   8.1    0.40  0.22    6.066 1  5.890 1    0.176 1                
dm 24.01 5420.922  3.758 -2.458     7.6  10.2    0.54  0.61    6.211 1  6.277 1   -0.066 1                
dm 24.01 5478.365  4.178 -1.968    15.6  13.9    0.65  0.52    6.319 1  6.186 1    0.133 1                
dm 24.01 5508.606  4.156 -2.110     9.0   6.8    0.49  0.28    6.159 1  5.946 1    0.213 1                
dm 24.01 5620.631  6.487 -1.395     0.0   5.5   -9.99  0.72   -9.999 0  6.390 1   -9.999 0                
dm 24.01 6089.632  6.487 -1.445     0.0   4.0   -9.99  0.65   -9.999 0  6.323 1   -9.999 0                
 
                                                 0.50  0.39    6.166    6.061      0.121
                                                 0.11  0.14    0.112    0.137      0.086
 
##### [Mn I ] n_line=  2  n<A>=  2  n<B>=  0  n<A-B>=  0  Asun= 5.39 ( LTE analysis) #####
dm 25.00 4754.040  2.282 -0.088     5.4   0.0    1.18 -9.99    6.573 1 -9.999 0   -9.999 0                
dm 25.00 4783.430  2.298  0.033     8.8   0.0    1.31 -9.99    6.698 1 -9.999 0   -9.999 0                
 
                                                 1.25 -9.99    6.635   -9.999     -9.999
                                                 0.09  0.00    0.088    0.000      0.000
 
##### [Mn II] n_line= 38  n<A>= 33  n<B>=  7  n<A-B>=  6  Asun= 5.39 ( LTE analysis) #####
dm 25.01 3943.858  5.418 -2.256    16.3   0.0    1.77 -9.99    7.163 0 -9.999 0   -9.999 0                
dm 25.01 4136.902  6.139 -1.249    27.4   0.0    1.45 -9.99    6.840 1 -9.999 0   -9.999 0                
dm 25.01 4184.453  6.186 -1.953    25.7   0.0    2.11 -9.99    7.501 0 -9.999 0   -9.999 0                
dm 25.01 4205.381  1.809 -3.440    33.3   0.0    1.53 -9.99    6.920 1 -9.999 0   -9.999 0                
dm 25.01 4206.367  5.397 -1.553    28.4   0.0    1.39 -9.99    6.776 1 -9.999 0   -9.999 0                
dm 25.01 4251.717  6.185 -1.058    25.1   6.9    1.20  0.43    6.592 1  5.824 1    0.768 1                
dm 25.01 4259.200  5.398 -1.439    29.8   6.9    1.31  0.41    6.701 1  5.801 1    0.900 1                
dm 25.01 4292.237  5.380 -1.544    21.3   4.7    1.18  0.33    6.570 1  5.720 1    0.850 1                
dm 25.01 4326.639  5.398 -1.357    34.6   7.5    1.54  0.54    6.932 1  5.933 1    0.999 1                
dm 25.01 4343.981  5.397 -1.109    15.0   0.0    1.51 -9.99    6.904 1 -9.999 0   -9.999 0                
dm 25.01 4348.398  5.418 -1.815    10.8   0.0    1.46 -9.99    6.847 1 -9.999 0   -9.999 0                
dm 25.01 4356.621  5.418 -2.053     5.6   0.0    1.10 -9.99    6.486 1 -9.999 0   -9.999 0                
dm 25.01 4363.255  5.567 -1.887     8.1   0.0    1.13 -9.99    6.521 1 -9.999 0   -9.999 0                
dm 25.01 4365.217  6.573 -1.344     9.2   0.0    1.15 -9.99    6.538 1 -9.999 0   -9.999 0                
dm 25.01 4379.669  5.437 -1.868    23.3   0.0    1.60 -9.99    6.990 1 -9.999 0   -9.999 0                
dm 25.01 4393.379  5.473 -1.458     6.7   0.0    0.52 -9.99    5.906 0 -9.999 0   -9.999 0                
dm 25.01 4478.637  6.645 -0.945    18.4   0.0    1.13 -9.99    6.516 1 -9.999 0   -9.999 0                
dm 25.01 4500.543  5.993 -2.041     5.2   0.0    1.24 -9.99    6.627 1 -9.999 0   -9.999 0                
dm 25.01 4503.201  5.991 -2.142     3.3   0.0    1.13 -9.99    6.515 1 -9.999 0   -9.999 0                
dm 25.01 4518.956  6.645 -1.315     0.0   2.5   -9.99  0.46   -9.999 0  5.848 1   -9.999 0                
dm 25.01 4727.841  5.370 -1.950    15.2   0.0    1.39 -9.99    6.777 1 -9.999 0   -9.999 0                
dm 25.01 4730.395  5.373 -2.020    13.2   0.0    1.38 -9.99    6.770 1 -9.999 0   -9.999 0                
dm 25.01 4738.290  5.380 -1.876    16.3   0.0    1.36 -9.99    6.749 1 -9.999 0   -9.999 0                
dm 25.01 4755.727  5.397 -1.222    41.4   8.4    1.41  0.31    6.801 1  5.700 1    1.101 1                
dm 25.01 4764.728  5.398 -1.329    34.1   6.0    1.33  0.25    6.723 1  5.642 1    1.081 1                
dm 25.01 4784.624  6.573 -1.504     8.7   0.0    1.26 -9.99    6.650 1 -9.999 0   -9.999 0                
dm 25.01 4806.823  5.418 -1.848    13.7   0.0    1.27 -9.99    6.656 1 -9.999 0   -9.999 0                
dm 25.01 5421.919  6.128 -2.101     8.2   0.0    1.64 -9.99    7.026 1 -9.999 0   -9.999 0                
dm 25.01 5559.047  6.185 -1.314    10.6   0.0    1.02 -9.99    6.409 1 -9.999 0   -9.999 0                
dm 25.01 5964.522  6.185 -3.587    15.4   0.0    3.53 -9.99    8.915 0 -9.999 0   -9.999 0                
dm 25.01 6122.450 10.184  0.955    19.4   0.0    1.20 -9.99    6.591 1 -9.999 0   -9.999 0                
dm 25.01 6125.860 10.185  0.788    13.9   0.0    1.16 -9.99    6.547 1 -9.999 0   -9.999 0                
dm 25.01 7219.968 10.670  0.871     8.7   0.0    1.20 -9.99    6.591 1 -9.999 0   -9.999 0                
dm 25.01 7269.788 10.779  0.467     6.7   0.0    1.53 -9.99    6.916 1 -9.999 0   -9.999 0                
dm 25.01 7330.590  3.710 -2.684    10.2   0.0    1.16 -9.99    6.549 1 -9.999 0   -9.999 0                
dm 25.01 7415.810  3.706 -2.181    29.7   0.0    1.33 -9.99    6.715 1 -9.999 0   -9.999 0                
dm 25.01 7432.300  3.710 -2.487    16.7   0.0    1.24 -9.99    6.631 1 -9.999 0   -9.999 0                
dm 25.01 8769.175  9.244  0.510    22.3   0.0    1.49 -9.99    6.875 1 -9.999 0   -9.999 0                
 
                                                 1.31  0.39    6.705    5.781      0.950
                                                 0.16  0.10    0.163    0.100      0.133
 
##### [Fe I ] n_line=101  n<A>= 60  n<B>= 88  n<A-B>= 46  Asun= 7.50 ( LTE analysis) #####
dm 26.00 3902.945  1.557 -0.466    24.1   0.0    0.38 -9.99    7.875 1 -9.999 0   -9.999 0                
dm 26.00 3922.911  0.052 -1.651    19.0  19.1    0.53  0.24    8.029 1  7.735 1    0.294 1                
dm 26.00 3927.919  0.110 -1.522    23.3  28.5    0.56  0.42    8.056 1  7.917 1    0.139 1                
dm 26.00 3948.775  3.267 -0.343    11.2   9.5    0.63  0.31    8.127 1  7.807 1    0.320 1                
dm 26.00 3951.163  3.274 -0.299     8.6   4.5    0.46 -0.09    7.962 1  7.412 0    0.550 0                
dm 26.00 3997.392  2.728 -0.479     8.9   0.0    0.35 -9.99    7.846 1 -9.999 0   -9.999 0                
dm 26.00 3998.052  2.692 -0.910     0.0   5.8   -9.99  0.29   -9.999 0  7.794 1   -9.999 0                
dm 26.00 4021.866  2.759 -0.729     7.0   8.3    0.48  0.31    7.978 1  7.809 1    0.169 1                
dm 26.00 4044.609  2.832 -1.221    10.3   0.0    1.20 -9.99    8.699 0 -9.999 0   -9.999 0                
dm 26.00 4045.812  1.485  0.280    72.4  60.6    0.85  0.36    8.346 1  7.860 1    0.486 0                
dm 26.00 4062.441  2.845 -0.862     0.0   4.6   -9.99  0.21   -9.999 0  7.708 1   -9.999 0                
dm 26.00 4063.594  1.557  0.062    55.0  51.6    0.56  0.31    8.061 1  7.813 1    0.248 1                
dm 26.00 4067.978  3.211 -0.472     6.2   6.6    0.40  0.19    7.904 1  7.691 1    0.213 1                
dm 26.00 4071.738  1.608 -0.022    43.1  42.9    0.36  0.16    7.855 1  7.657 1    0.198 1                
dm 26.00 4073.762  3.266 -0.902     6.4   0.0    0.89 -9.99    8.386 1 -9.999 0   -9.999 0                
dm 26.00 4118.544  3.573  0.215    18.6  16.7    0.55  0.27    8.050 1  7.771 1    0.279 1                
dm 26.00 4132.058  1.608 -0.675    25.5  22.1    0.55  0.20    8.052 1  7.699 1    0.353 1                
dm 26.00 4134.677  2.832 -0.649     8.1   7.7    0.52  0.24    8.015 1  7.739 1    0.276 1                
dm 26.00 4136.998  3.415 -0.453     0.0   7.5   -9.99  0.34   -9.999 0  7.839 1   -9.999 0                
dm 26.00 4143.868  1.557 -0.511     0.0  32.9   -9.99  0.30   -9.999 0  7.800 1   -9.999 0                
dm 26.00 4153.899  3.397 -0.321     7.2   6.9    0.41  0.15    7.908 1  7.646 1    0.262 1                
dm 26.00 4157.779  3.417 -0.403     0.0   8.0   -9.99  0.30   -9.999 0  7.797 1   -9.999 0                
dm 26.00 4175.636  2.845 -0.827     0.0   8.6   -9.99  0.46   -9.999 0  7.963 1   -9.999 0                
dm 26.00 4176.565  3.368 -0.708     0.0   7.2   -9.99  0.52   -9.999 0  8.024 1   -9.999 0                
dm 26.00 4181.754  2.832 -0.371    18.3  18.1    0.65  0.41    8.155 1  7.907 1    0.248 1                
dm 26.00 4187.038  2.450 -0.548    18.2  15.7    0.63  0.29    8.128 1  7.790 1    0.338 1                
dm 26.00 4188.731  4.320  0.010    10.9   0.0    0.71 -9.99    8.208 1 -9.999 0   -9.999 0                
dm 26.00 4191.430  2.469 -0.666    12.7  11.1    0.56  0.23    8.056 1  7.728 1    0.328 1                
dm 26.00 4196.208  3.397 -0.696    10.2   7.8    0.95  0.57    8.448 1  8.074 1    0.374 1                
dm 26.00 4198.304  2.399 -0.719    23.1   0.0    0.92 -9.99    8.418 1 -9.999 0   -9.999 0                
dm 26.00 4199.095  3.047  0.155     0.0  28.1   -9.99  0.30   -9.999 0  7.800 1   -9.999 0                
dm 26.00 4202.029  1.485 -0.708    27.3  29.2    0.54  0.34    8.045 1  7.842 1    0.203 1                
dm 26.00 4210.343  2.482 -0.928    11.3   0.0    0.76 -9.99    8.263 1 -9.999 0   -9.999 0                
dm 26.00 4219.359  3.573  0.000    14.1  16.0    0.52  0.36    8.016 1  7.858 1    0.158 1                
dm 26.00 4222.213  2.450 -0.967     9.8   6.9    0.71  0.28    8.212 1  7.777 1    0.435 1                
dm 26.00 4227.426  3.332  0.266    25.7  24.8    0.48  0.23    7.978 1  7.729 1    0.249 1                
dm 26.00 4235.936  2.425 -0.341     0.0  18.3   -9.99  0.16   -9.999 0  7.659 1   -9.999 0                
dm 26.00 4238.023  3.417 -0.665     0.0   8.0   -9.99  0.57   -9.999 0  8.066 1   -9.999 0                
dm 26.00 4238.810  3.397 -0.233    21.2  12.7    0.89  0.36    8.386 1  7.859 1    0.527 0                
dm 26.00 4247.425  3.368 -0.239     9.7  10.0    0.45  0.22    7.951 1  7.725 1    0.226 1                
dm 26.00 4250.786  1.557 -0.714     0.0  26.4   -9.99  0.31   -9.999 0  7.808 1   -9.999 0                
dm 26.00 4260.474  2.399  0.109    34.6  34.8    0.38  0.17    7.885 1  7.669 1    0.216 1                
dm 26.00 4271.153  2.450 -0.349    17.4   0.0    0.40 -9.99    7.902 1 -9.999 0   -9.999 0                
dm 26.00 4271.760  1.485 -0.164    48.1  47.4    0.53  0.32    8.027 1  7.823 1    0.204 1                
dm 26.00 4282.403  2.176 -0.779     0.0  13.5   -9.99  0.29   -9.999 0  7.791 1   -9.999 0                
dm 26.00 4299.234  2.425 -0.405    15.5  17.9    0.39  0.22    7.887 1  7.718 1    0.169 1                
dm 26.00 4325.761  1.608  0.006     0.0  50.1   -9.99  0.54   -9.999 0  8.035 1   -9.999 0                
dm 26.00 4352.734  2.223 -1.287     3.9   0.0    0.61 -9.99    8.105 1 -9.999 0   -9.999 0                
dm 26.00 4383.544  1.485  0.200    61.2  57.9    0.55  0.32    8.048 1  7.823 1    0.225 1                
dm 26.00 4404.750  1.557 -0.142    48.1  47.2    0.54  0.33    8.041 1  7.830 1    0.211 1                
dm 26.00 4415.122  1.608 -0.615    27.5  27.5    0.52  0.26    8.018 1  7.764 1    0.254 1                
dm 26.00 4422.568  2.845 -1.115    17.3   3.7    1.37  0.34    8.870 0  7.841 1    1.029 0                
dm 26.00 4443.194  2.858 -1.043     0.0   3.0   -9.99  0.18   -9.999 0  7.679 1   -9.999 0                
dm 26.00 4447.717  2.223 -1.342     0.0   5.3   -9.99  0.40   -9.999 0  7.898 1   -9.999 0                
dm 26.00 4466.551  2.832 -0.600     9.9  11.4    0.55  0.37    8.046 1  7.868 1    0.178 1                
dm 26.00 4484.220  3.603 -0.864     4.5   0.0    0.83 -9.99    8.326 1 -9.999 0   -9.999 0                
dm 26.00 4494.563  2.198 -1.136    16.9   7.8    1.04  0.36    8.536 0  7.864 1    0.672 0                
dm 26.00 4528.614  2.176 -0.822    10.7  17.2    0.46  0.46    7.965 1  7.961 1    0.004 0                
dm 26.00 4602.940  1.485 -2.209     7.9   0.0    1.34 -9.99    8.837 0 -9.999 0   -9.999 0                
dm 26.00 4611.279  3.654 -0.440     0.0   3.2   -9.99  0.03   -9.999 0  7.531 1   -9.999 0                
dm 26.00 4707.274  3.241 -1.080     2.4   2.5    0.57  0.34    8.070 1  7.838 1    0.232 1                
dm 26.00 4736.773  3.211 -0.752     0.0   8.0   -9.99  0.54   -9.999 0  8.042 1   -9.999 0                
dm 26.00 4878.211  2.885 -0.888     6.0   4.0    0.74  0.30    8.242 1  7.805 1    0.437 1                
dm 26.00 4891.492  2.851 -0.112    15.6  18.7    0.35  0.22    7.850 1  7.717 1    0.133 1                
dm 26.00 4903.310  2.882 -0.926     6.0   4.7    0.67  0.30    8.170 1  7.799 1    0.371 1                
dm 26.00 4918.993  2.865 -0.342    15.5  12.6    0.55  0.19    8.053 1  7.689 1    0.364 1                
dm 26.00 4920.502  2.833  0.068    32.4  29.2    0.61  0.30    8.112 1  7.803 1    0.309 1                
dm 26.00 4957.596  2.808  0.233     0.0  43.3   -9.99  0.51   -9.999 0  8.009 1   -9.999 0                
dm 26.00 4982.499  4.103  0.156     0.0   7.3   -9.99  0.07   -9.999 0  7.567 1   -9.999 0                
dm 26.00 5014.942  3.943 -0.303     0.0   6.4   -9.99  0.38   -9.999 0  7.882 1   -9.999 0                
dm 26.00 5028.126  3.573 -1.123     0.0   3.6   -9.99  0.73   -9.999 0  8.231 0   -9.999 0                
dm 26.00 5074.748  4.220 -0.200     0.0   5.3   -9.99  0.33   -9.999 0  7.833 1   -9.999 0                
dm 26.00 5078.974  4.301 -0.291     0.0   4.0   -9.99  0.34   -9.999 0  7.838 1   -9.999 0                
dm 26.00 5133.688  4.178  0.140     0.0  15.3   -9.99  0.49   -9.999 0  7.993 1   -9.999 0                
dm 26.00 5162.272  4.178  0.020     8.7   8.5    0.54  0.30    8.044 1  7.799 1    0.245 1                
dm 26.00 5191.454  3.038 -0.551    15.3   6.7    0.84  0.17    8.344 1  7.665 1    0.679 0                
dm 26.00 5266.554  2.998 -0.386    10.2  10.3    0.44  0.20    7.944 1  7.696 1    0.248 1                
dm 26.00 5269.537  0.859 -1.321     0.0  20.6   -9.99  0.35   -9.999 0  7.850 1   -9.999 0                
dm 26.00 5324.178  3.211 -0.103    16.7  13.9    0.54  0.19    8.041 1  7.693 1    0.348 1                
dm 26.00 5328.038  0.915 -1.466    14.2  17.5    0.60  0.42    8.097 1  7.925 1    0.172 1                
dm 26.00 5341.023  1.608 -1.953     0.0   4.0   -9.99  0.54   -9.999 0  8.038 1   -9.999 0                
dm 26.00 5364.870  4.446  0.228     6.9   5.2    0.39  0.03    7.889 1  7.527 1    0.362 1                
dm 26.00 5367.465  4.415  0.443     8.8   9.4    0.27  0.08    7.774 1  7.580 1    0.194 1                
dm 26.00 5371.489  0.958 -1.645     0.0   9.5   -9.99  0.29   -9.999 0  7.790 1   -9.999 0                
dm 26.00 5383.368  4.312  0.645    20.9  18.2    0.50  0.20    8.002 1  7.699 1    0.303 1                
dm 26.00 5410.909  4.473  0.398     0.0  13.5   -9.99  0.36   -9.999 0  7.859 1   -9.999 0                
dm 26.00 5415.198  4.386  0.642     0.0  19.9   -9.99  0.28   -9.999 0  7.784 1   -9.999 0                
dm 26.00 5424.067  4.320  0.520    18.2  18.8    0.53  0.33    8.034 1  7.830 1    0.204 1                
dm 26.00 5572.842  3.397 -0.275     8.1   7.7    0.44  0.16    7.937 1  7.664 1    0.273 1                
dm 26.00 5602.945  3.430 -0.850     0.0   3.5   -9.99  0.38   -9.999 0  7.881 1   -9.999 0                
dm 26.00 5615.644  3.332  0.050    15.2  14.6    0.41  0.14    7.910 1  7.645 1    0.265 1                
dm 26.00 5816.372  4.549 -0.601     0.0   2.3   -9.99  0.55   -9.999 0  8.052 1   -9.999 0                
dm 26.00 5862.356  4.549 -0.125     0.0   4.3   -9.99  0.37   -9.999 0  7.867 1   -9.999 0                
dm 26.00 5984.815  4.733 -0.198     4.2   4.0    0.76  0.52    8.263 1  8.016 1    0.247 1                
dm 26.00 6136.614  2.454 -1.400     0.0   2.5   -9.99  0.26   -9.999 0  7.757 1   -9.999 0                
dm 26.00 6137.691  2.588 -1.403     0.0   2.4   -9.99  0.32   -9.999 0  7.816 1   -9.999 0                
dm 26.00 6230.722  2.559 -1.281     0.0   2.6   -9.99  0.22   -9.999 0  7.718 1   -9.999 0                
dm 26.00 6246.318  3.603 -0.733     0.0   3.3   -9.99  0.36   -9.999 0  7.857 1   -9.999 0                
dm 26.00 6393.600  2.433 -1.432     0.0   2.7   -9.99  0.32   -9.999 0  7.822 1   -9.999 0                
dm 26.00 6400.000  3.603 -0.290     5.5   6.0    0.41  0.20    7.911 1  7.704 1    0.207 1                
dm 26.00 7511.018  4.178  0.099     6.8   7.4    0.50  0.29    7.995 1  7.794 1    0.201 1                
 
                                                 0.56  0.31    8.061    7.806      0.258
                                                 0.16  0.12    0.158    0.120      0.075
 
##### [Fe II] n_line=339  n<A>=304  n<B>=240  n<A-B>=211  Asun= 7.50 ( LTE analysis) #####
dm 26.01 3908.071  9.144 -1.196    13.0   0.0    0.83 -9.99    8.326 1 -9.999 0   -9.999 0                
dm 26.01 3914.507  1.671 -4.371    27.1   0.0    0.76 -9.99    8.264 1 -9.999 0   -9.999 0                
dm 26.01 3918.524  5.911 -2.485    30.6   0.0    1.10 -9.99    8.604 1 -9.999 0   -9.999 0                
dm 26.01 3920.627  7.517 -1.332    38.6   0.0    0.94 -9.99    8.435 1 -9.999 0   -9.999 0                
dm 26.01 3922.010  9.126 -1.106     6.9   4.9    0.30  0.17    7.796 1  7.668 1    0.128 1                
dm 26.01 3924.842  9.688 -1.103     8.6   0.0    0.66 -9.99    8.157 1 -9.999 0   -9.999 0                
dm 26.01 3935.961  5.569 -1.717    48.2  33.0    0.64  0.27    8.138 1  7.767 1    0.371 1                
dm 26.01 3938.293  1.671 -4.073    32.5  29.0    0.59  0.46    8.090 1  7.956 1    0.134 1                
dm 26.01 3938.967  5.911 -1.932    36.1  26.0    0.70  0.45    8.199 1  7.950 1    0.249 1                
dm 26.01 3945.211  1.695 -4.441    24.1  14.8    0.76  0.40    8.264 1  7.901 1    0.363 1                
dm 26.01 3960.910  7.269 -1.556    14.1   6.6    0.67  0.32    8.168 1  7.823 1    0.345 1                
dm 26.01 4020.888 11.017 -0.915     6.5   0.0    0.88 -9.99    8.379 1 -9.999 0   -9.999 0                
dm 26.01 4024.550  4.495 -2.439    50.0  34.0    0.84  0.43    8.339 1  7.935 1    0.404 1                
dm 26.01 4031.445  4.732 -3.162    10.7   0.0    0.50 -9.99    8.001 1 -9.999 0   -9.999 0                
dm 26.01 4032.940  4.495 -2.572    41.7  24.4    0.75  0.28    8.247 1  7.783 1    0.464 1                
dm 26.01 4044.010  5.571 -2.671    19.6   0.0    0.77 -9.99    8.267 1 -9.999 0   -9.999 0                
dm 26.01 4048.831  5.569 -2.381     0.0  28.1   -9.99  0.76   -9.999 0  8.260 1   -9.999 0                
dm 26.01 4057.455  7.274 -1.680    23.2   0.0    0.72 -9.99    8.223 1 -9.999 0   -9.999 0                
dm 26.01 4061.779  5.956 -2.927     0.0   5.4   -9.99  0.52   -9.999 0  8.024 1   -9.999 0                
dm 26.01 4119.519  2.544 -4.395     7.9   0.0    0.57 -9.99    8.075 1 -9.999 0   -9.999 0                
dm 26.01 4122.659  2.583 -3.300    38.8  27.4    0.50  0.17    7.995 1  7.673 1    0.322 1                
dm 26.01 4124.783  2.544 -4.000    20.5   7.7    0.66  0.08    8.165 1  7.576 1    0.589 1                
dm 26.01 4128.739  2.583 -3.578    28.7  21.0    0.48  0.22    7.977 1  7.721 1    0.256 1                
dm 26.01 4153.003  2.891 -4.815     0.0   6.7   -9.99  0.96   -9.999 0  8.457 0   -9.999 0                
dm 26.01 4173.451  2.583 -2.740    83.5  59.9    1.09  0.49    8.592 1  7.991 1    0.601 1                
dm 26.01 4177.686  2.544 -3.449     0.0  34.1   -9.99  0.41   -9.999 0  7.907 1   -9.999 0                
dm 26.01 4178.854  2.583 -2.500    79.6  61.5    0.76  0.31    8.255 1  7.809 1    0.446 1                
dm 26.01 4213.510  7.773 -1.835     8.2   0.0    0.49 -9.99    7.987 1 -9.999 0   -9.999 0                
dm 26.01 4233.162  2.583 -1.900   107.8  92.6    0.83  0.61    8.333 1  8.107 1    0.226 1                
dm 26.01 4258.148  2.704 -3.478    46.2   0.0    0.85 -9.99    8.345 1 -9.999 0   -9.999 0                
dm 26.01 4263.861  7.693 -1.691    15.0   9.1    0.65  0.40    8.147 1  7.897 1    0.250 1                
dm 26.01 4273.320  2.704 -3.303    40.0  27.4    0.52  0.16    8.015 1  7.663 1    0.352 1                
dm 26.01 4278.151  2.692 -3.951    23.7   0.0    0.74 -9.99    8.239 1 -9.999 0   -9.999 0                
dm 26.01 4286.271  7.708 -1.715    15.6   8.8    0.71  0.42    8.211 1  7.920 1    0.291 1                
dm 26.01 4296.566  2.704 -2.933    57.0  41.7    0.60  0.21    8.102 1  7.705 1    0.397 1                
dm 26.01 4303.170  2.704 -2.560    70.6  54.8    0.62  0.23    8.122 1  7.734 1    0.388 1                
dm 26.01 4351.762  2.704 -2.020    72.2  60.0    0.49  0.25    7.986 1  7.755 1    0.231 1                
dm 26.01 4354.333  7.653 -1.352    13.5   7.1    0.47  0.19    7.970 1  7.686 1    0.284 1                
dm 26.01 4357.573  6.088 -2.010    24.3  14.5    0.66  0.36    8.165 1  7.860 1    0.305 1                
dm 26.01 4361.252  6.138 -2.264    16.1   8.6    0.62  0.29    8.119 1  7.791 1    0.328 1                
dm 26.01 4369.400  2.779 -3.584    28.5  18.1    0.58  0.23    8.077 1  7.733 1    0.344 1                
dm 26.01 4373.471  6.219 -3.509     3.1   0.0    1.01 -9.99    8.506 1 -9.999 0   -9.999 0                
dm 26.01 4385.377  2.779 -2.680    65.7  52.1    0.63  0.30    8.126 1  7.798 1    0.328 1                
dm 26.01 4402.873  6.138 -2.563    18.9   0.0    0.94 -9.99    8.436 1 -9.999 0   -9.999 0                
dm 26.01 4407.781 13.573  0.783     9.3   0.0    0.58 -9.99    8.079 1 -9.999 0   -9.999 0                
dm 26.01 4409.524 13.575  0.953    14.0   0.0    0.67 -9.99    8.166 1 -9.999 0   -9.999 0                
dm 26.01 4413.591  2.676 -3.670    11.9  10.7    0.05 -0.07    7.548 0  7.435 1    0.113 1                
dm 26.01 4416.819  2.779 -2.410    60.9  52.4    0.21  0.02    7.707 1  7.523 1    0.184 1                
dm 26.01 4431.596  7.940 -1.785     7.9   3.8    0.52  0.19    8.023 1  7.690 1    0.333 1                
dm 26.01 4446.243  5.956 -2.776     7.6   6.5    0.55  0.47    8.053 1  7.975 1    0.078 1                
dm 26.01 4449.611  7.929 -1.699     9.4   5.5    0.52  0.28    8.023 1  7.779 1    0.244 1                
dm 26.01 4451.541  6.138 -1.907    33.7  21.9    0.72  0.40    8.216 1  7.902 1    0.314 1                
dm 26.01 4453.194  7.684 -2.020     5.9   4.6    0.49  0.40    7.993 1  7.896 1    0.097 1                
dm 26.01 4455.261  6.226 -2.000    26.2  15.6    0.64  0.31    8.145 1  7.814 1    0.331 1                
dm 26.01 4472.923  2.844 -3.531    29.8  22.0    0.56  0.31    8.061 1  7.807 1    0.254 1                
dm 26.01 4487.489  7.693 -2.138     5.9   2.3    0.62  0.20    8.119 1  7.696 1    0.423 1                
dm 26.01 4489.176  2.828 -2.971    50.7  40.3    0.52  0.26    8.021 1  7.757 1    0.264 1                
dm 26.01 4491.397  2.856 -2.700    56.5  45.8    0.42  0.16    7.920 1  7.659 1    0.261 1                
dm 26.01 4493.521  7.920 -1.562    17.0   8.0    0.73  0.33    8.227 1  7.834 1    0.393 1                
dm 26.01 4499.684  7.693 -1.676     0.0   6.3   -9.99  0.22   -9.999 0  7.716 1   -9.999 0                
dm 26.01 4504.343  6.219 -3.250     3.5   0.0    0.79 -9.99    8.286 1 -9.999 0   -9.999 0                
dm 26.01 4507.091  7.773 -1.760    10.7   5.7    0.59  0.29    8.087 1  7.790 1    0.297 1                
dm 26.01 4508.280  2.856 -2.250    73.8  61.1    0.45  0.17    7.948 1  7.671 1    0.277 1                
dm 26.01 4515.333  2.844 -2.450    71.4  57.9    0.59  0.27    8.085 1  7.773 1    0.312 1                
dm 26.01 4520.218  2.807 -2.600    61.3  50.8    0.42  0.18    7.925 1  7.680 1    0.245 1                
dm 26.01 4522.628  2.844 -2.030    79.3  66.4    0.38  0.11    7.875 1  7.612 1    0.263 1                
dm 26.01 4541.516  2.856 -2.790    50.1  37.9    0.34  0.02    7.837 1  7.523 1    0.314 1                
dm 26.01 4555.887  2.828 -2.160    72.1  60.2    0.30  0.05    7.804 1  7.548 1    0.256 1                
dm 26.01 4576.333  2.844 -2.920    46.4  37.1    0.37  0.13    7.867 1  7.625 1    0.242 1                
dm 26.01 4582.830  2.844 -3.090    37.8  28.3    0.32  0.05    7.824 1  7.554 1    0.270 1                
dm 26.01 4583.829  2.807 -1.860    95.6  81.3    0.61  0.36    8.105 1  7.860 1    0.245 1                
dm 26.01 4596.009  6.226 -1.956    31.2  19.2    0.75  0.42    8.254 1  7.917 1    0.337 1                
dm 26.01 4598.485  7.804 -1.536    13.0   8.4    0.50  0.29    7.998 1  7.792 1    0.206 1                
dm 26.01 4601.373  2.891 -4.519     5.2   0.0    0.60 -9.99    8.099 1 -9.999 0   -9.999 0                
dm 26.01 4619.623  7.708 -1.965     5.6   0.0    0.44 -9.99    7.943 1 -9.999 0   -9.999 0                
dm 26.01 4620.513  2.828 -3.240    36.5  26.6    0.43  0.15    7.934 1  7.647 1    0.287 1                
dm 26.01 4625.898  5.956 -2.549    13.2   9.5    0.63  0.46    8.132 1  7.959 1    0.173 1                
dm 26.01 4629.331  2.807 -2.330    75.9  58.8    0.57  0.16    8.073 1  7.663 1    0.410 1                
dm 26.01 4631.867  7.869 -1.945     6.3   4.5    0.56  0.42    8.059 1  7.923 1    0.136 1                
dm 26.01 4635.317  5.956 -1.650    44.9  31.8    0.68  0.38    8.184 1  7.875 1    0.309 1                
dm 26.01 4638.041  7.708 -1.536    19.7  11.4    0.71  0.42    8.215 1  7.919 1    0.296 1                
dm 26.01 4640.804  7.708 -1.737     9.3   6.1    0.47  0.29    7.975 1  7.787 1    0.188 1                
dm 26.01 4656.976  2.891 -3.610    33.3  18.6    0.76  0.31    8.259 1  7.807 1    0.452 1                
dm 26.01 4663.704  2.891 -3.889    16.0  11.1    0.54  0.29    8.044 1  7.792 1    0.252 1                
dm 26.01 4666.749  2.828 -3.368    34.7  25.7    0.52  0.25    8.020 1  7.752 1    0.268 1                
dm 26.01 4670.170  2.583 -4.060    15.6   0.0    0.54 -9.99    8.042 1 -9.999 0   -9.999 0                
dm 26.01 4713.179  2.779 -5.247     0.0  12.6   -9.99  1.66   -9.999 0  9.161 0   -9.999 0                
dm 26.01 4731.448  2.891 -3.000    42.6  30.7    0.38  0.06    7.884 1  7.562 1    0.322 1                
dm 26.01 4820.827 10.308 -0.723     8.3   3.9    0.69  0.38    8.190 1  7.881 1    0.309 1                
dm 26.01 4826.682 10.288 -0.500     9.4   7.6    0.55  0.53    8.053 1  8.025 1    0.028 1                
dm 26.01 4883.292 10.273 -0.601     0.0   7.1   -9.99  0.72   -9.999 0  8.220 1   -9.999 0                
dm 26.01 4893.813  2.828 -4.267     6.5   0.0    0.47 -9.99    7.968 1 -9.999 0   -9.999 0                
dm 26.01 4908.145 10.329 -0.272    14.9   8.5    0.59  0.34    8.088 1  7.842 1    0.246 1                
dm 26.01 4913.296 10.288  0.050    24.0  11.1    0.58  0.15    8.078 1  7.647 1    0.431 1                
dm 26.01 4923.921  2.891 -1.320   114.2 101.7    0.52  0.37    8.017 1  7.874 1    0.143 1                
dm 26.01 4948.087 10.308 -0.218    14.7   6.9    0.50  0.14    7.998 1  7.640 1    0.358 1                
dm 26.01 4948.791 10.348 -0.031    20.0  10.3    0.54  0.20    8.036 1  7.696 1    0.340 1                
dm 26.01 4951.581 10.308  0.211    27.3  14.4    0.52  0.14    8.017 1  7.642 1    0.375 1                
dm 26.01 4952.660 10.348 -0.621    11.5   0.0    0.77 -9.99    8.271 1 -9.999 0   -9.999 0                
dm 26.01 4953.980  5.571 -2.815    11.5   6.2    0.66  0.34    8.164 1  7.844 1    0.320 1                
dm 26.01 4958.821 10.379 -0.762     8.0   4.9    0.72  0.54    8.225 1  8.043 1    0.182 1                
dm 26.01 4971.216 10.360 -0.505     7.1   5.9    0.40  0.37    7.896 1  7.871 1    0.025 1                
dm 26.01 4977.033 10.360 -0.039    20.7  11.0    0.58  0.25    8.077 1  7.751 1    0.326 1                
dm 26.01 4977.919 10.329 -0.599     7.2   0.0    0.48 -9.99    7.984 1 -9.999 0   -9.999 0                
dm 26.01 4984.485 10.329  0.078    20.6  12.8    0.44  0.21    7.943 1  7.713 1    0.230 1                
dm 26.01 4990.506 10.329  0.195    27.7  15.8    0.56  0.23    8.057 1  7.733 1    0.324 1                
dm 26.01 4993.350  2.807 -3.640    22.4  17.1    0.47  0.25    7.970 1  7.754 1    0.216 1                
dm 26.01 4999.183 10.273 -0.435    12.0   5.0    0.58  0.18    8.079 1  7.678 1    0.401 1                
dm 26.01 5001.953 10.273  0.916    64.5  43.6    0.73  0.37    8.227 1  7.872 1    0.355 1                
dm 26.01 5004.188 10.273  0.504    38.1  22.3    0.52  0.15    8.020 1  7.651 1    0.369 1                
dm 26.01 5008.984 10.348 -0.530    12.8   0.0    0.75 -9.99    8.250 1 -9.999 0   -9.999 0                
dm 26.01 5015.752 10.348 -0.028    25.9  19.1    0.74  0.60    8.240 1  8.104 1    0.136 1                
dm 26.01 5018.436  2.891 -1.220   124.0 105.2    0.56  0.32    8.062 1  7.821 1    0.241 1                
dm 26.01 5030.632 10.288  0.431    33.2  18.9    0.47  0.11    7.967 1  7.609 1    0.358 1                
dm 26.01 5032.703 10.392  0.077    24.7  15.9    0.62  0.39    8.117 1  7.892 1    0.225 1                
dm 26.01 5035.700 10.288  0.632    43.7  32.4    0.55  0.36    8.051 1  7.860 1    0.191 1                
dm 26.01 5036.712 10.392 -0.565    13.6   0.0    0.85 -9.99    8.346 1 -9.999 0   -9.999 0                
dm 26.01 5045.106 10.308 -0.002    19.1  10.3    0.47  0.16    7.968 1  7.661 1    0.307 1                
dm 26.01 5047.632 10.308 -0.235    24.2  18.2    0.88  0.76    8.376 1  8.260 1    0.116 1                
dm 26.01 5060.248 10.448 -0.650     8.0   5.1    0.66  0.50    8.157 1  7.996 1    0.161 1                
dm 26.01 5061.710 10.308  0.284    28.0  13.5    0.48  0.04    7.979 1  7.543 1    0.436 1                
dm 26.01 5062.927 10.308 -1.113     6.3   0.0    0.93 -9.99    8.431 1 -9.999 0   -9.999 0                
dm 26.01 5067.890 10.329 -0.078    16.4   9.3    0.46  0.19    7.955 1  7.692 1    0.263 1                
dm 26.01 5070.896 10.308  0.268    32.7  16.7    0.63  0.20    8.133 1  7.701 1    0.432 1                
dm 26.01 5075.760 10.455  0.184    24.7  12.9    0.55  0.19    8.047 1  7.686 1    0.361 1                
dm 26.01 5082.226 10.414 -0.128    19.8  10.3    0.68  0.34    8.177 1  7.845 1    0.332 1                
dm 26.01 5083.502 10.348 -0.752     8.9   0.0    0.78 -9.99    8.275 1 -9.999 0   -9.999 0                
dm 26.01 5086.307 10.414 -0.419     8.2   4.6    0.43  0.20    7.930 1  7.703 1    0.227 1                
dm 26.01 5089.213 10.329  0.013     0.0  12.1   -9.99  0.26   -9.999 0  7.761 1   -9.999 0                
dm 26.01 5093.572 10.379  0.166    36.6  17.7    0.88  0.38    8.385 1  7.884 1    0.501 1                
dm 26.01 5094.901 10.467 -0.720     8.1   5.6    0.75  0.63    8.254 1  8.135 1    0.119 1                
dm 26.01 5098.682 10.448 -0.489     8.5   0.0    0.54 -9.99    8.039 1 -9.999 0   -9.999 0                
dm 26.01 5100.734 10.381  0.718     0.0  55.7   -9.99  0.93   -9.999 0  8.431 0   -9.999 0                
dm 26.01 5106.108 10.329 -0.246     0.0   8.1   -9.99  0.29   -9.999 0  7.790 1   -9.999 0                
dm 26.01 5112.155 10.455 -0.794     9.3   2.7    0.90  0.34    8.397 1  7.844 1    0.553 1                
dm 26.01 5112.999 10.392 -0.527     0.0   4.6   -9.99  0.31   -9.999 0  7.806 1   -9.999 0                
dm 26.01 5115.061 10.431 -0.503     8.7   0.0    0.56 -9.99    8.058 1 -9.999 0   -9.999 0                
dm 26.01 5117.031 10.431 -0.039    14.9   9.9    0.41  0.25    7.911 1  7.748 1    0.163 1                
dm 26.01 5120.344  2.828 -4.256     5.8   4.6    0.38  0.20    7.875 1  7.704 1    0.171 1                
dm 26.01 5121.869 12.864  0.396     7.5   0.0    0.70 -9.99    8.201 1 -9.999 0   -9.999 0                
dm 26.01 5127.862  5.571 -2.451    17.0   8.7    0.54  0.16    8.037 1  7.663 1    0.374 1                
dm 26.01 5132.661  2.807 -3.980    12.8   7.3    0.49  0.14    7.986 1  7.639 1    0.347 1                
dm 26.01 5144.352 10.467  0.307     0.0  17.5   -9.99  0.29   -9.999 0  7.790 1   -9.999 0                
dm 26.01 5149.462 10.448  0.554     0.0  24.8   -9.99  0.30   -9.999 0  7.796 1   -9.999 0                
dm 26.01 5150.481 10.448 -0.078     0.0   8.5   -9.99  0.21   -9.999 0  7.714 1   -9.999 0                
dm 26.01 5160.839  5.569 -2.559     0.0  13.6   -9.99  0.52   -9.999 0  8.019 1   -9.999 0                
dm 26.01 5163.572 12.874  0.903     0.0   5.4   -9.99  0.14   -9.999 0  7.639 1   -9.999 0                
dm 26.01 5169.028  2.891 -1.250   129.6 112.5    0.67  0.47    8.166 1  7.968 1    0.198 1                
dm 26.01 5170.105 13.026  0.734     0.0   5.1   -9.99  0.35   -9.999 0  7.849 1   -9.999 0                
dm 26.01 5178.374 10.431 -0.334     0.0   4.3   -9.99  0.11   -9.999 0  7.610 1   -9.999 0                
dm 26.01 5180.312 10.392 -0.088    16.1   9.0    0.50  0.24    8.003 1  7.735 1    0.268 1                
dm 26.01 5186.867 10.467 -0.194     0.0   5.2   -9.99  0.09   -9.999 0  7.586 1   -9.999 0                
dm 26.01 5197.568  3.231 -2.100    76.3  59.2    0.59  0.20    8.093 1  7.700 1    0.393 1                
dm 26.01 5199.119 10.379  0.121    36.0  12.9    0.93  0.24    8.431 1  7.739 1    0.692 0                
dm 26.01 5203.634 10.392 -0.115     0.0   9.8   -9.99  0.32   -9.999 0  7.817 1   -9.999 0                
dm 26.01 5210.550 12.791  0.793    16.2   0.0    0.74 -9.99    8.237 1 -9.999 0   -9.999 0                
dm 26.01 5218.841 10.381 -0.165    16.9   9.1    0.61  0.32    8.113 1  7.820 1    0.293 1                
dm 26.01 5222.351 10.520 -0.281     0.0   4.2   -9.99  0.10   -9.999 0  7.598 1   -9.999 0                
dm 26.01 5234.623  3.221 -2.230    83.8  64.5    0.92  0.49    8.420 1  7.990 1    0.430 1                
dm 26.01 5237.949 10.448  0.104     0.0  13.2   -9.99  0.31   -9.999 0  7.810 1   -9.999 0                
dm 26.01 5247.956 10.531  0.550    33.8  19.9    0.53  0.20    8.031 1  7.695 1    0.336 1                
dm 26.01 5251.226 10.520  0.424    37.4  20.7    0.74  0.34    8.242 1  7.841 1    0.401 1                
dm 26.01 5253.649 10.452 -0.134     0.0   9.0   -9.99  0.33   -9.999 0  7.826 1   -9.999 0                
dm 26.01 5254.920  3.231 -3.336    32.0  22.4    0.66  0.37    8.162 1  7.866 1    0.296 1                
dm 26.01 5260.254 10.419  1.065    62.4  40.8    0.66  0.28    8.163 1  7.779 1    0.384 1                
dm 26.01 5272.399  5.956 -2.030    35.1  21.7    0.87  0.51    8.368 1  8.007 1    0.361 1                
dm 26.01 5275.997  3.200 -1.940    76.5  63.7    0.42  0.16    7.923 1  7.664 1    0.259 1                
dm 26.01 5284.103  2.891 -2.990    46.4  35.1    0.50  0.20    7.997 1  7.697 1    0.300 1                
dm 26.01 5290.088 13.113  0.504     8.6   3.5    0.73  0.43    8.234 1  7.928 1    0.306 1                
dm 26.01 5291.661 10.480  0.544    41.3  19.5    0.72  0.17    8.217 1  7.667 1    0.550 1                
dm 26.01 5303.393  8.185 -1.534     7.8   5.9    0.50  0.40    7.995 1  7.896 1    0.099 1                
dm 26.01 5311.908 10.545 -1.023     4.4   0.0    0.82 -9.99    8.317 1 -9.999 0   -9.999 0                
dm 26.01 5316.609  3.153 -1.850     0.0 117.9   -9.99  1.31   -9.999 0  8.808 0   -9.999 0                
dm 26.01 5318.055 10.480 -0.226    17.3   9.7    0.76  0.49    8.259 1  7.987 1    0.272 1                
dm 26.01 5325.552  3.221 -3.120    41.0  25.3    0.67  0.24    8.173 1  7.737 1    0.436 1                
dm 26.01 5339.594 10.452  0.517     0.0  25.6   -9.99  0.41   -9.999 0  7.913 1   -9.999 0                
dm 26.01 5355.421 10.500 -0.500     8.3   4.8    0.61  0.40    8.105 1  7.899 1    0.206 1                
dm 26.01 5357.086 12.989  0.266     5.0   2.8    0.73  0.54    8.226 1  8.042 1    0.184 1                
dm 26.01 5360.480 10.545 -0.585     5.4   3.1    0.49  0.29    7.990 1  7.793 1    0.197 1                
dm 26.01 5362.861  3.200 -2.616    78.4  56.2    1.14  0.61    8.638 1  8.108 1    0.530 1                
dm 26.01 5366.209 10.503 -0.196    10.6   4.0    0.44  0.01    7.943 1  7.508 1    0.435 1                
dm 26.01 5387.063 10.522  0.499    40.1  18.6    0.78  0.22    8.281 1  7.722 1    0.559 1                
dm 26.01 5388.026 10.452 -0.694     6.2   0.0    0.63 -9.99    8.130 1 -9.999 0   -9.999 0                
dm 26.01 5393.841 10.452 -0.246    16.8   0.0    0.76 -9.99    8.260 1 -9.999 0   -9.999 0                
dm 26.01 5395.854 10.600  0.285    27.4  16.6    0.66  0.39    8.163 1  7.887 1    0.276 1                
dm 26.01 5408.815  5.956 -2.656    12.9   7.4    0.80  0.51    8.300 1  8.010 1    0.290 1                
dm 26.01 5414.070  3.221 -3.540    19.2  11.9    0.51  0.19    8.009 1  7.689 1    0.320 1                
dm 26.01 5425.248  3.200 -3.160    36.2  21.9    0.59  0.17    8.088 1  7.668 1    0.420 1                
dm 26.01 5427.816  6.724 -1.581    26.3  14.3    0.59  0.20    8.087 1  7.704 1    0.383 1                
dm 26.01 5429.987 10.596  0.427    43.0  20.3    0.98  0.41    8.480 1  7.908 1    0.572 1                
dm 26.01 5432.962  3.267 -3.527     0.0  19.7   -9.99  0.50   -9.999 0  8.001 1   -9.999 0                
dm 26.01 5439.700  6.729 -2.382    10.6   0.0    0.81 -9.99    8.310 1 -9.999 0   -9.999 0                
dm 26.01 5443.443 10.480 -0.595     7.4   0.0    0.64 -9.99    8.144 1 -9.999 0   -9.999 0                
dm 26.01 5444.387 10.600 -0.170    13.7   0.0    0.63 -9.99    8.132 1 -9.999 0   -9.999 0                
dm 26.01 5445.800 10.545 -0.109    13.1   0.0    0.52 -9.99    8.017 1 -9.999 0   -9.999 0                
dm 26.01 5450.095 10.623 -0.093     9.9   3.7    0.37 -0.06    7.872 1  7.441 1    0.431 1                
dm 26.01 5457.722 10.629 -0.138    12.8   5.9    0.58  0.23    8.081 1  7.731 1    0.350 1                
dm 26.01 5475.826 10.500 -0.080    13.7   7.0    0.50  0.20    7.999 1  7.700 1    0.299 1                
dm 26.01 5479.398 10.560 -0.353     7.6   5.0    0.46  0.33    7.965 1  7.828 1    0.137 1                
dm 26.01 5482.306 10.562  0.413    27.9  15.6    0.55  0.22    8.054 1  7.720 1    0.334 1                
dm 26.01 5487.618 10.596  0.288    32.9  18.0    0.84  0.46    8.338 1  7.959 1    0.379 1                
dm 26.01 5488.775 10.596 -0.397     9.1   4.1    0.62  0.29    8.124 1  7.790 1    0.334 1                
dm 26.01 5493.831 10.500  0.259    24.4  11.4    0.56  0.14    8.065 1  7.642 1    0.423 1                
dm 26.01 5495.474 13.599  0.476     3.9   0.0    0.70 -9.99    8.200 1 -9.999 0   -9.999 0                
dm 26.01 5498.574 10.600 -0.336     6.7   3.5    0.40  0.16    7.902 1  7.655 1    0.247 1                
dm 26.01 5506.199 10.522  0.950    44.5  28.4    0.47  0.14    7.973 1  7.643 1    0.330 1                
dm 26.01 5507.071 10.523 -0.056    13.5   7.3    0.48  0.22    7.984 1  7.716 1    0.268 1                
dm 26.01 5525.117  3.267 -3.950     8.7   5.2    0.52  0.21    8.015 1  7.711 1    0.304 1                
dm 26.01 5529.930  6.729 -1.813    17.9  14.7    0.56  0.47    8.060 1  7.967 1    0.093 1                
dm 26.01 5532.086 10.523 -0.099    11.5   6.3    0.43  0.18    7.934 1  7.685 1    0.249 1                
dm 26.01 5534.838  3.245 -2.730    51.5  39.8    0.58  0.29    8.080 1  7.786 1    0.294 1                
dm 26.01 5549.000 10.523 -0.186    13.7   7.3    0.63  0.36    8.131 1  7.855 1    0.276 1                
dm 26.01 5558.285 10.545 -0.781     4.2   0.0    0.60 -9.99    8.097 1 -9.999 0   -9.999 0                
dm 26.01 5563.388 10.629 -0.552     6.7   0.0    0.64 -9.99    8.145 1 -9.999 0   -9.999 0                
dm 26.01 5567.831  6.730 -1.866    18.3  10.5    0.63  0.33    8.133 1  7.828 1    0.305 1                
dm 26.01 5579.926 10.629 -0.503     7.4   0.0    0.65 -9.99    8.151 1 -9.999 0   -9.999 0                
dm 26.01 5581.623 10.600 -0.521     7.2   0.0    0.64 -9.99    8.140 1 -9.999 0   -9.999 0                
dm 26.01 5627.489  3.387 -4.130     8.6   4.3    0.76  0.37    8.258 1  7.872 1    0.386 1                
dm 26.01 5629.866 10.562 -0.891     3.9   0.0    0.69 -9.99    8.191 1 -9.999 0   -9.999 0                
dm 26.01 5643.868  7.653 -1.346    16.0   8.4    0.50  0.17    7.995 1  7.668 1    0.327 1                
dm 26.01 5645.390 10.562  0.193    20.5   9.3    0.55  0.14    8.052 1  7.645 1    0.407 1                
dm 26.01 5648.899 10.562 -0.165    15.2   8.9    0.71  0.48    8.211 1  7.981 1    0.230 1                
dm 26.01 5675.254 10.600 -0.577     5.6   0.0    0.58 -9.99    8.083 1 -9.999 0   -9.999 0                
dm 26.01 5690.995 10.678 -0.175    12.7   5.9    0.68  0.34    8.184 1  7.840 1    0.344 1                
dm 26.01 5703.258 10.600 -0.744     8.2   0.0    0.96 -9.99    8.456 1 -9.999 0   -9.999 0                
dm 26.01 5726.553 10.714 -0.035    11.5   7.5    0.50  0.35    8.001 1  7.850 1    0.151 1                
dm 26.01 5737.892 10.737 -0.308     7.5   5.3    0.54  0.45    8.042 1  7.948 1    0.094 1                
dm 26.01 5746.566 10.629 -0.402     9.5   4.9    0.72  0.45    8.217 1  7.951 1    0.266 1                
dm 26.01 5747.874  5.571 -2.949     0.0   5.1   -9.99  0.45   -9.999 0  7.949 1   -9.999 0                
dm 26.01 5780.128 10.678  0.421    28.6   0.0    0.68 -9.99    8.181 1 -9.999 0   -9.999 0                
dm 26.01 5783.623 10.714  0.365    19.0   7.9    0.43 -0.01    7.932 1  7.485 1    0.447 1                
dm 26.01 5784.445 10.737  0.145    13.1   4.7    0.42 -0.06    7.918 1  7.443 1    0.475 1                
dm 26.01 5795.870  7.274 -2.259     0.0   3.7   -9.99  0.50   -9.999 0  7.997 1   -9.999 0                
dm 26.01 5802.769 10.678 -0.452     8.7   0.0    0.75 -9.99    8.250 1 -9.999 0   -9.999 0                
dm 26.01 5823.155  5.569 -2.987     8.8   4.5    0.77  0.43    8.268 1  7.932 1    0.336 1                
dm 26.01 5830.344 10.751 -0.199     7.4   4.5    0.45  0.28    7.951 1  7.781 1    0.170 1                
dm 26.01 5835.492  5.911 -2.702     9.5   6.8    0.70  0.53    8.199 1  8.031 1    0.168 1                
dm 26.01 5838.990 10.845 -0.601     6.2   0.0    0.81 -9.99    8.309 1 -9.999 0   -9.999 0                
dm 26.01 5842.294 10.737 -0.328     9.6   4.5    0.72  0.40    8.217 1  7.904 1    0.313 1                
dm 26.01 5854.187 10.737 -0.113     8.8   5.2    0.46  0.26    7.956 1  7.765 1    0.191 1                
dm 26.01 5871.770 10.829 -0.277     8.5   0.0    0.65 -9.99    8.155 1 -9.999 0   -9.999 0                
dm 26.01 5885.014 10.751  0.298    20.1   8.5    0.58  0.13    8.081 1  7.634 1    0.447 1                
dm 26.01 5898.026 10.751 -0.432     4.9   0.0    0.48 -9.99    7.982 1 -9.999 0   -9.999 0                
dm 26.01 5899.838 13.148  0.262     3.9   0.0    0.80 -9.99    8.302 1 -9.999 0   -9.999 0                
dm 26.01 5902.823 10.714  0.416    22.0  11.7    0.51  0.18    8.008 1  7.685 1    0.323 1                
dm 26.01 5952.518  5.956 -2.388    17.5  10.3    0.77  0.47    8.270 1  7.970 1    0.300 1                
dm 26.01 5955.698 10.737  0.252    23.8   9.6    0.75  0.25    8.252 1  7.752 1    0.500 1                
dm 26.01 5961.706 10.678  0.690    31.6  16.5    0.52  0.12    8.018 1  7.623 1    0.395 1                
dm 26.01 5965.620 10.678  0.068    14.0   8.4    0.54  0.33    8.041 1  7.834 1    0.207 1                
dm 26.01 5976.686 10.678 -0.335    10.7   6.2    0.78  0.57    8.284 1  8.074 1    0.210 1                
dm 26.01 5991.371  3.153 -3.540    19.7  13.4    0.53  0.25    8.025 1  7.749 1    0.276 1                
dm 26.01 6017.882  7.845 -1.996     0.0   3.5   -9.99  0.53   -9.999 0  8.027 1   -9.999 0                
dm 26.01 6045.468  6.209 -2.549    10.0   0.0    0.75 -9.99    8.246 1 -9.999 0   -9.999 0                
dm 26.01 6049.438 10.714 -0.374     3.2   2.4    0.22  0.17    7.725 1  7.674 1    0.051 1                
dm 26.01 6060.967  7.804 -1.689    10.7   5.0    0.73  0.38    8.232 1  7.877 1    0.355 1                
dm 26.01 6069.669 10.714 -0.502     7.5   0.0    0.79 -9.99    8.286 1 -9.999 0   -9.999 0                
dm 26.01 6071.419 10.714 -0.248     7.8   3.4    0.55  0.22    8.053 1  7.718 1    0.335 1                
dm 26.01 6082.883 10.714 -0.671     4.9   0.0    0.74 -9.99    8.236 1 -9.999 0   -9.999 0                
dm 26.01 6084.102  3.200 -3.780    12.8  10.2    0.54  0.37    8.045 1  7.872 1    0.173 1                
dm 26.01 6103.503  6.217 -2.325    11.9   7.8    0.63  0.41    8.127 1  7.912 1    0.215 1                
dm 26.01 6113.319  3.221 -4.110     7.4   4.7    0.60  0.33    8.104 1  7.829 1    0.275 1                
dm 26.01 6147.734  3.889 -2.827    36.5  26.4    0.69  0.40    8.188 1  7.901 1    0.287 1                
dm 26.01 6149.246  3.889 -2.720    39.5  25.4    0.66  0.26    8.160 1  7.764 1    0.396 1                
dm 26.01 6175.137  6.223 -2.086     0.0  11.4   -9.99  0.39   -9.999 0  7.889 1   -9.999 0                
dm 26.01 6179.390  5.569 -2.797     0.0   8.5   -9.99  0.59   -9.999 0  8.090 1   -9.999 0                
dm 26.01 6199.190  5.569 -2.941     5.9   0.0    0.56 -9.99    8.056 1 -9.999 0   -9.999 0                
dm 26.01 6233.540  5.484 -2.832     0.0   3.7   -9.99  0.17   -9.999 0  7.674 1   -9.999 0                
dm 26.01 6238.386  3.889 -2.754    39.3  29.0    0.70  0.41    8.197 1  7.913 1    0.284 1                
dm 26.01 6247.557  3.892 -2.310    62.1  47.0    0.86  0.50    8.357 1  7.997 1    0.360 1                
dm 26.01 6248.907  5.511 -2.784    11.5   8.4    0.72  0.55    8.217 1  8.046 1    0.171 1                
dm 26.01 6291.826 10.930  0.348    15.1   9.7    0.50  0.33    8.000 1  7.831 1    0.169 1                
dm 26.01 6305.296  6.219 -2.094    18.4  10.2    0.68  0.35    8.181 1  7.846 1    0.335 1                
dm 26.01 6317.989  5.511 -2.155    34.6  20.4    0.86  0.45    8.358 1  7.950 1    0.408 1                
dm 26.01 6331.954  6.217 -2.071    17.8  12.5    0.64  0.44    8.139 1  7.940 1    0.199 1                
dm 26.01 6357.161 10.909  0.235    12.5   5.8    0.49  0.15    7.987 1  7.653 1    0.334 1                
dm 26.01 6362.459 10.909 -0.492     4.8   0.0    0.69 -9.99    8.191 1 -9.999 0   -9.999 0                
dm 26.01 6369.459  2.891 -4.160    10.8   7.0    0.69  0.40    8.187 1  7.904 1    0.283 1                
dm 26.01 6375.796 10.934 -0.011     9.0   4.9    0.56  0.33    8.057 1  7.829 1    0.228 1                
dm 26.01 6383.722  5.553 -2.070    19.0  11.3    0.34  0.03    7.837 1  7.527 1    0.310 1                
dm 26.01 6385.458  5.553 -2.715    12.1   6.9    0.71  0.41    8.211 1  7.911 1    0.300 1                
dm 26.01 6416.919  3.892 -2.650    32.8  22.4    0.44  0.12    7.939 1  7.622 1    0.317 1                
dm 26.01 6425.729 11.017 -0.007     8.0   3.3    0.55  0.19    8.050 1  7.687 1    0.363 1                
dm 26.01 6432.676  2.891 -3.520    25.0  14.2    0.55  0.14    8.054 1  7.643 1    0.411 1                
dm 26.01 6433.817  6.219 -2.738     9.1   0.0    0.93 -9.99    8.431 1 -9.999 0   -9.999 0                
dm 26.01 6442.958  5.549 -2.671    13.6   7.2    0.74  0.39    8.238 1  7.893 1    0.345 1                
dm 26.01 6446.407  6.223 -1.960    17.0  10.4    0.51  0.24    8.014 1  7.740 1    0.274 1                
dm 26.01 6516.077  2.891 -3.320    33.9  20.7    0.62  0.20    8.117 1  7.700 1    0.417 1                
dm 26.01 6531.151 11.050 -0.582     6.9   0.0    1.15 -9.99    8.649 1 -9.999 0   -9.999 0                
dm 26.01 6534.471 11.076  0.069     5.9   0.0    0.45 -9.99    7.948 1 -9.999 0   -9.999 0                
dm 26.01 6541.367 11.051  0.349     7.2   0.0    0.34 -9.99    7.837 1 -9.999 0   -9.999 0                
dm 26.01 6543.803 11.000  0.142     8.3   0.0    0.64 -9.99    8.144 1 -9.999 0   -9.999 0                
dm 26.01 6586.708  5.605 -2.849     7.3   0.0    0.71 -9.99    8.206 1 -9.999 0   -9.999 0                
dm 26.01 6600.025 11.017  0.295    11.6   0.0    0.55 -9.99    8.046 1 -9.999 0   -9.999 0                
dm 26.01 6621.974 11.017  0.055     8.4   0.0    0.56 -9.99    8.064 1 -9.999 0   -9.999 0                
dm 26.01 6627.238  7.274 -1.768    13.4   6.4    0.75  0.38    8.252 1  7.882 1    0.370 1                
dm 26.01 6650.980  7.128 -2.450     3.1   0.0    0.61 -9.99    8.105 1 -9.999 0   -9.999 0                
dm 26.01 6751.769 13.609  0.568     6.4   0.0    1.16 -9.99    8.656 1 -9.999 0   -9.999 0                
dm 26.01 6764.060  6.803 -2.842     5.3   0.0    1.09 -9.99    8.594 1 -9.999 0   -9.999 0                
dm 26.01 6857.853 11.219  0.612    13.0   6.5    0.40  0.09    7.896 1  7.595 1    0.301 1                
dm 26.01 6862.517 11.196  0.575    10.5   0.0    0.29 -9.99    7.787 1 -9.999 0   -9.999 0                
dm 26.01 6952.673 11.291  0.476     9.4   0.0    0.38 -9.99    7.879 1 -9.999 0   -9.999 0                
dm 26.01 7039.734 11.238 -0.017     6.9   0.0    0.69 -9.99    8.186 1 -9.999 0   -9.999 0                
dm 26.01 7134.543 11.149  0.445    16.0   0.0    0.72 -9.99    8.219 1 -9.999 0   -9.999 0                
dm 26.01 7222.391  3.889 -3.360     0.0  11.4   -9.99  0.46   -9.999 0  7.961 1   -9.999 0                
dm 26.01 7224.478  3.889 -3.240    18.9  11.8    0.68  0.36    8.181 1  7.861 1    0.320 1                
dm 26.01 7264.922  6.223 -2.493    11.3   0.0    0.88 -9.99    8.384 1 -9.999 0   -9.999 0                
dm 26.01 7287.233  6.219 -2.562     8.5   0.0    0.80 -9.99    8.299 1 -9.999 0   -9.999 0                
dm 26.01 7301.560  3.892 -3.680     5.0   0.0    0.42 -9.99    7.917 1 -9.999 0   -9.999 0                
dm 26.01 7308.068  3.889 -3.145    22.8  15.5    0.72  0.43    8.217 1  7.929 1    0.288 1                
dm 26.01 7310.205  3.889 -3.518     8.7   3.4    0.53  0.02    8.027 1  7.522 1    0.505 1                
dm 26.01 7320.657  3.892 -3.336    19.0  15.0    0.79  0.60    8.289 1  8.103 1    0.186 1                
dm 26.01 7449.329  3.889 -3.090    11.9   0.0    0.27 -9.99    7.774 1 -9.999 0   -9.999 0                
dm 26.01 7462.410  3.892 -2.871    31.5  21.5    0.71  0.38    8.207 1  7.881 1    0.326 1                
dm 26.01 7495.627  9.700 -0.004    17.9   0.0    0.53 -9.99    8.031 1 -9.999 0   -9.999 0                
dm 26.01 7513.176  9.654  0.294    27.4  15.2    0.54  0.18    8.037 1  7.678 1    0.359 1                
dm 26.01 7533.368  3.904 -3.600    12.9   7.9    0.84  0.53    8.344 1  8.034 1    0.310 1                
dm 26.01 7690.514  9.775 -0.259    10.1   0.0    0.49 -9.99    7.991 1 -9.999 0   -9.999 0                
dm 26.01 7704.936 11.000  0.429     9.0   0.0    0.37 -9.99    7.867 1 -9.999 0   -9.999 0                
dm 26.01 7782.998 11.017  0.067     6.0   0.0    0.53 -9.99    8.026 1 -9.999 0   -9.999 0                
dm 26.01 7981.911  9.654 -0.560     7.9   0.0    0.63 -9.99    8.131 1 -9.999 0   -9.999 0                
dm 26.01 8157.571  9.736 -0.412    15.2   0.0    0.94 -9.99    8.438 1 -9.999 0   -9.999 0                
dm 26.01 8228.987  9.700  0.213    10.0   0.0    0.04 -9.99    7.542 0 -9.999 0   -9.999 0                
dm 26.01 8287.877  9.654  0.749    51.4  26.2    0.89  0.26    8.388 1  7.758 1    0.630 1                
dm 26.01 8315.985 11.255  0.260     7.4   0.0    0.63 -9.99    8.130 1 -9.999 0   -9.999 0                
dm 26.01 8357.240  9.736  0.003    11.5   0.0    0.35 -9.99    7.854 1 -9.999 0   -9.999 0                
dm 26.01 8451.015  9.700 -0.290    16.1   0.0    0.84 -9.99    8.335 1 -9.999 0   -9.999 0                
dm 26.01 8499.616  9.761  0.169     9.0   0.0    0.08 -9.99    7.580 1 -9.999 0   -9.999 0                
dm 26.01 8809.812  6.724 -1.992    16.2   8.5    0.68  0.33    8.175 1  7.830 1    0.345 1                
dm 26.01 8827.758 12.187  0.715     6.6   0.0    0.38 -9.99    7.875 1 -9.999 0   -9.999 0                
dm 26.01 9075.538  9.905  0.151    26.0  15.1    0.45  0.13    7.945 1  7.633 1    0.312 1                
dm 26.01 9116.748  6.209 -2.722    16.6   0.0    1.07 -9.99    8.571 1 -9.999 0   -9.999 0                
dm 26.01 9122.935  9.849  0.357    48.0  29.1    0.75  0.37    8.248 1  7.872 1    0.376 1                
dm 26.01 9132.385  9.849  0.426    26.8   0.0    0.13 -9.99    7.633 1 -9.999 0   -9.999 0                
dm 26.01 9155.824  9.736 -0.236    39.5  20.1    1.08  0.62    8.582 1  8.122 1    0.460 1                
dm 26.01 9175.920  9.905  0.479    32.6  20.0    0.35  0.06    7.850 1  7.561 1    0.289 1                
dm 26.01 9178.058  9.941  0.362    25.2  11.0    0.28 -0.19    7.779 1  7.310 0    0.469 1                
dm 26.01 9187.183  9.700  0.242    27.4   0.0    0.39 -9.99    7.889 1 -9.999 0   -9.999 0                
dm 26.01 9196.922  9.941 -0.002    14.4   0.0    0.43 -9.99    7.931 1 -9.999 0   -9.999 0                
dm 26.01 9204.095  9.654  0.608    30.9   0.0    0.36 -9.99    7.863 1 -9.999 0   -9.999 0                
 
                                                 0.62  0.30    8.120    7.801      0.305
                                                 0.18  0.15    0.176    0.153      0.109
 
##### [Ni II] n_line=  7  n<A>=  1  n<B>=  7  n<A-B>=  1  Asun= 6.25 ( LTE analysis) #####
dm 28.01 4015.474  4.032 -2.410     0.0  23.5   -9.99  0.52   -9.999 0  6.771 1   -9.999 0                
dm 28.01 4067.031  4.029 -1.834     6.3  44.3   -0.79  0.60    5.459 1  6.848 1   -1.389 1                
dm 28.01 4192.065  4.032 -3.270     0.0   8.4   -9.99  0.76   -9.999 0  7.015 1   -9.999 0                
dm 28.01 4362.099  4.029 -2.700     0.0  12.5   -9.99  0.50   -9.999 0  6.752 1   -9.999 0                
dm 28.01 4509.272  6.764 -2.208     0.0   4.2   -9.99  0.74   -9.999 0  6.985 1   -9.999 0                
dm 28.01 4992.024 12.253  0.939     0.0   8.9   -9.99  0.67   -9.999 0  6.917 1   -9.999 0                
dm 28.01 5066.328  6.329 -1.846     0.0   7.6   -9.99  0.53   -9.999 0  6.783 1   -9.999 0                
 
                                                -0.79  0.62    5.459    6.867     -1.389
                                                 0.00  0.11    0.000    0.107      0.000
 
##### [Zn I ] n_line=  1  n<A>=  0  n<B>=  1  n<A-B>=  0  Asun= 4.60 ( LTE analysis) #####
dm 30.00 4722.153  4.030 -0.338     0.0   3.9   -9.99  0.78   -9.999 0  5.377 1   -9.999 0                
 
                                                -9.99  0.78   -9.999    5.377     -9.999
                                                 0.00  0.00    0.000    0.000      0.000
 
##### [Sr II] n_line=  2  n<A>=  2  n<B>=  2  n<A-B>=  2  Asun= 2.90 ( LTE analysis) #####
dm 38.01 4077.709  0.000  0.167    76.2  55.8    1.73  0.97    4.627 1  3.869 1    0.758 1                
dm 38.01 4215.519  0.000 -0.145    74.6  47.5    1.89  0.82    4.788 1  3.716 1    1.072 1                
 
                                                 1.81  0.89    4.707    3.793      0.915
                                                 0.11  0.11    0.114    0.108      0.222
 
##### [Y II ] n_line= 11  n<A>= 11  n<B>=  1  n<A-B>=  1  Asun= 2.24 ( LTE analysis) #####
dm 39.01 3982.592  0.130 -0.490    39.0   0.0    2.30 -9.99    4.542 1 -9.999 0   -9.999 0                
dm 39.01 4309.622  0.180 -0.750    28.1   0.0    2.12 -9.99    4.365 1 -9.999 0   -9.999 0                
dm 39.01 4374.933  0.409  0.160    68.3   0.0    2.64 -9.99    4.879 1 -9.999 0   -9.999 0                
dm 39.01 4682.324  0.409 -1.510     9.9   0.0    2.33 -9.99    4.575 1 -9.999 0   -9.999 0                
dm 39.01 4823.304  0.992 -1.110    17.8   0.0    2.59 -9.99    4.833 1 -9.999 0   -9.999 0                
dm 39.01 4854.861  0.992 -0.380    14.9   0.0    2.24 -9.99    4.479 1 -9.999 0   -9.999 0                
dm 39.01 4883.682  1.084  0.070    48.8   0.0    2.48 -9.99    4.719 1 -9.999 0   -9.999 0                
dm 39.01 4900.119  1.033 -0.090    38.3   6.5    2.20  0.75    4.441 1  2.988 1    1.453 1                
dm 39.01 5205.722  1.033 -0.340    36.8   0.0    2.39 -9.99    4.626 1 -9.999 0   -9.999 0                
dm 39.01 5497.406  1.748 -0.580    17.8   0.0    2.45 -9.99    4.693 1 -9.999 0   -9.999 0                
dm 39.01 5662.924  1.944  0.200    36.9   0.0    2.36 -9.99    4.602 1 -9.999 0   -9.999 0                
 
                                                 2.37  0.75    4.614    2.988      1.453
                                                 0.16  0.00    0.159    0.000      0.000
 
##### [Zr II] n_line=  9  n<A>=  7  n<B>=  3  n<A-B>=  3  Asun= 2.60 ( LTE analysis) #####
dm 40.01 3915.934  0.527 -0.850    12.5   0.0    1.63 -9.99    4.232 1 -9.999 0   -9.999 0                
dm 40.01 3958.220  0.527 -0.320    26.2   8.1    1.67  0.72    4.274 1  3.319 1    0.955 1                
dm 40.01 3991.127  0.758 -0.310    24.9   0.0    1.65 -9.99    4.254 1 -9.999 0   -9.999 0                
dm 40.01 3998.965  0.559 -0.520    23.0   0.0    1.68 -9.99    4.280 1 -9.999 0   -9.999 0                
dm 40.01 4149.198  0.802 -0.040    36.5  16.0    1.70  0.86    4.300 1  3.459 1    0.841 1                
dm 40.01 4208.980  0.713 -0.510    20.9   0.0    1.66 -9.99    4.259 1 -9.999 0   -9.999 0                
dm 40.01 4359.730  1.236 -0.510    15.7   0.0    1.81 -9.99    4.407 0 -9.999 0   -9.999 0                
dm 40.01 4442.992  1.486 -0.420    10.6   0.0    1.58 -9.99    4.182 0 -9.999 0   -9.999 0                
dm 40.01 4496.962  0.713 -0.890    11.5   2.8    1.68  0.74    4.276 1  3.339 1    0.937 1                
 
                                                 1.67  0.77    4.268    3.372      0.911
                                                 0.02  0.08    0.022    0.076      0.061
 
##### [Xe II] n_line=  1  n<A>=  1  n<B>=  0  n<A-B>=  0  Asun= 2.23 ( LTE analysis) #####
dm 54.01 4844.330 11.539  0.220     9.3   0.0    4.70 -9.99    6.930 1 -9.999 0   -9.999 0                
 
                                                 4.70 -9.99    6.930   -9.999     -9.999
                                                 0.00  0.00    0.000    0.000      0.000
 
##### [Ba II] n_line=  3  n<A>=  2  n<B>=  2  n<A-B>=  1  Asun= 2.13 ( LTE analysis) #####
dm 56.01 4554.034  0.000  0.026    12.7  33.9    0.98  1.63    3.113 1  3.760 1   -0.647 1                
dm 56.01 4934.077  0.000 -0.294     8.4   0.0    1.08 -9.99    3.209 1 -9.999 0   -9.999 0                
dm 56.01 6141.713  0.704 -0.220     0.0  15.7   -9.99  1.49   -9.999 0  3.618 1   -9.999 0                
 
                                                 1.03  1.56    3.161    3.689     -0.647
                                                 0.07  0.10    0.068    0.100      0.000
 
##### [Ce II] n_line=  1  n<A>=  1  n<B>=  0  n<A-B>=  0  Asun= 1.55 ( LTE analysis) #####
dm 58.01 4711.293  1.366 -1.730     8.3   0.0    5.01 -9.99    6.563 1 -9.999 0   -9.999 0                
 
                                                 5.01 -9.99    6.563   -9.999     -9.999
                                                 0.00  0.00    0.000    0.000      0.000
 
##### [NdIII] n_line= 12  n<A>= 10  n<B>=  0  n<A-B>=  0  Asun= 1.50 ( LTE analysis) #####
dm 60.02 4759.526  0.631 -1.150     9.8   0.0    2.45 -9.99    3.948 1 -9.999 0   -9.999 0                
dm 60.02 4796.500  0.141 -1.650     6.8   0.0    2.51 -9.99    4.009 1 -9.999 0   -9.999 0                
dm 60.02 4914.094  0.461 -1.100    11.4   0.0    2.41 -9.99    3.909 1 -9.999 0   -9.999 0                
dm 60.02 4927.488  0.461 -0.800    20.0   0.0    2.46 -9.99    3.958 1 -9.999 0   -9.999 0                
dm 60.02 4942.673  0.631 -1.230    10.8   0.0    2.59 -9.99    4.091 1 -9.999 0   -9.999 0                
dm 60.02 5050.695  0.296 -1.060    16.7   0.0    2.50 -9.99    4.005 1 -9.999 0   -9.999 0                
dm 60.02 5102.428  0.296 -0.620    42.2   0.0    2.94 -9.99    4.444 0 -9.999 0   -9.999 0                
dm 60.02 5127.044  0.631 -0.400    35.1   0.0    2.66 -9.99    4.161 1 -9.999 0   -9.999 0                
dm 60.02 5677.179  0.631 -1.450    10.8   0.0    2.84 -9.99    4.340 0 -9.999 0   -9.999 0                
dm 60.02 5845.020  0.631 -1.180    10.9   0.0    2.58 -9.99    4.083 1 -9.999 0   -9.999 0                
dm 60.02 6145.068  0.296 -1.330    10.3   0.0    2.54 -9.99    4.035 1 -9.999 0   -9.999 0                
dm 60.02 6327.265  0.141 -1.410     8.6   0.0    2.44 -9.99    3.942 1 -9.999 0   -9.999 0                
 
                                                 2.51 -9.99    4.014   -9.999     -9.999
                                                 0.08  0.00    0.079    0.000      0.000
 


==> anc/identlist_A.dat <==
 22.01 3900.539  1.131 -0.290  8.31 -6.49 -7.82   83.4
 26.00 3902.945  1.557 -0.466  8.21 -5.91 -7.61   24.1
 26.01 3908.071  9.144 -1.196  8.96 -5.71 -7.43   13.0
 24.01 3911.321  4.938 -2.177  8.30 -6.50 -7.87   15.6
 22.01 3913.461  1.116 -0.360  8.31 -6.49 -7.82   77.4
 26.01 3914.507  1.671 -4.371  8.47 -6.66 -7.82   27.1
 40.01 3915.934  0.527 -0.850  0.00  0.00  0.00   12.5
 26.01 3918.524  5.911 -2.485  8.52 -6.61 -7.82   30.6
 26.01 3920.627  7.517 -1.332  9.00 -5.68 -7.53   38.6
 26.01 3922.010  9.126 -1.106  8.93 -5.71 -7.44    6.9
 26.00 3922.911  0.052 -1.651  7.19 -6.22 -7.78   19.0
 26.01 3924.842  9.688 -1.103  8.91 -5.73 -7.44    8.6
 26.00 3927.919  0.110 -1.522  7.16 -6.22 -7.77   23.3
 22.01 3932.009  1.131 -1.590  8.31 -6.49 -7.82   28.9
 20.01 3933.664  0.000  0.092  8.21 -5.73 -7.76  331.7
 26.01 3935.961  5.569 -1.717  8.67 -6.53 -7.87   48.2
 26.01 3938.293  1.671 -4.073  8.47 -6.66 -7.82   32.5
 26.01 3938.967  5.911 -1.932  8.55 -6.57 -7.81   36.1
 25.01 3943.858  5.418 -2.256  8.49 -6.49 -7.88   16.3
 26.01 3945.211  1.695 -4.441  8.47 -6.66 -7.82   24.1
 26.00 3948.775  3.267 -0.343  7.85 -6.12 -7.70   11.2
 26.00 3951.163  3.274 -0.299  7.99 -5.22 -7.67    8.6
 40.01 3958.220  0.527 -0.320  0.00  0.00  0.00   26.2
 26.01 3960.910  7.269 -1.556  8.57 -6.52 -7.87   14.1
 24.01 3979.505  5.670 -0.858  8.39 -6.48 -7.85   16.7
 39.01 3982.592  0.130 -0.490  8.29 -6.23 -7.80   39.0
 40.01 3991.127  0.758 -0.310  0.00  0.00  0.00   24.9
 26.00 3997.392  2.728 -0.479  7.55 -5.75 -7.76    8.9
 40.01 3998.965  0.559 -0.520  0.00  0.00  0.00   23.0
 24.01 4003.283  6.484 -0.723  8.61 -6.53 -7.78   14.0
 26.01 4020.888 11.017 -0.915  8.55 -4.72 -7.36    6.5
 26.00 4021.866  2.759 -0.729  7.51 -5.99 -7.76    7.0
 26.01 4024.550  4.495 -2.439  8.47 -6.51 -7.89   50.0
 22.01 4028.338  1.892 -0.920  8.42 -6.41 -7.83   44.0
 26.01 4031.445  4.732 -3.162  8.59 -6.53 -7.88   10.7
 26.01 4032.940  4.495 -2.572  8.55 -6.51 -7.89   41.7
 23.01 4035.620  1.793 -0.720  8.31 -6.54 -7.85    9.1
 24.01 4037.972  6.487 -0.679  8.60 -6.53 -7.77   15.6
 26.01 4044.010  5.571 -2.671  8.62 -6.53 -7.87   19.6
 26.00 4044.609  2.832 -1.221  7.88 -6.09 -7.65   10.3
 26.00 4045.812  1.485  0.280  8.07 -6.09 -7.64   72.4
 24.01 4051.930  3.104 -2.360  8.36 -6.53 -7.79   13.3
 22.01 4053.821  1.893 -1.070  8.35 -6.41 -7.84   38.6
 26.01 4057.455  7.274 -1.680  8.54 -6.52 -7.88   23.2
 26.00 4063.594  1.557  0.062  8.08 -6.24 -7.63   55.0
 22.01 4064.360  2.598 -1.560  8.26 -6.49 -7.83    4.2
 28.01 4067.031  4.029 -1.834  8.68 -6.62 -7.91    6.3
 26.00 4067.978  3.211 -0.472  8.25 -5.45 -7.27    6.2
 24.01 4070.840  6.487 -0.926  8.42 -6.51 -7.78   12.2
 26.00 4071.738  1.608 -0.022  8.07 -6.24 -7.62   43.1
 24.01 4072.561  3.714 -2.460  8.37 -6.49 -7.83    5.9
 26.00 4073.762  3.266 -0.902  8.19 -5.17 -7.25    6.4
 14.01 4075.452  9.839 -1.400  9.56 -5.40 -7.48   16.5
 14.01 4076.780  9.837 -1.680  9.56 -5.39 -7.48   19.2
 38.01 4077.709  0.000  0.167  0.00  0.00 -7.71   76.2
 26.00 4118.544  3.573  0.215  8.03 -6.08 -7.68   18.6
 26.01 4119.519  2.544 -4.395  8.56 -6.62 -7.80    7.9
 26.01 4122.659  2.583 -3.300  8.46 -6.54 -7.88   38.8
 26.01 4124.783  2.544 -4.000  8.47 -6.58 -7.78   20.5
 14.01 4128.054  9.837  0.410  9.60 -5.54 -7.58  122.7
 26.01 4128.739  2.583 -3.578  8.56 -6.54 -7.88   28.7
 14.01 4130.894  9.839  0.530  9.59 -5.54 -7.58  123.4
 26.00 4132.058  1.608 -0.675  8.08 -6.24 -7.63   25.5
 26.00 4134.677  2.832 -0.649  8.20 -5.85 -7.66    8.1
 25.01 4136.902  6.139 -1.249  8.49 -6.48 -7.87   27.4
 24.01 4145.780  5.319 -0.902  8.41 -6.48 -7.86   23.4
 40.01 4149.198  0.802 -0.040  0.00  0.00  0.00   36.5
 26.00 4153.899  3.397 -0.321  8.08 -5.52 -7.22    7.2
 16.01 4162.665 15.944  0.830  8.62  0.00  0.00    4.9
 22.01 4163.644  2.590 -0.130  8.32 -6.47 -7.82   60.8
 12.00 4167.271  4.346 -0.745  8.71  0.00  0.00   14.5
 22.01 4171.904  2.598 -0.300  8.32 -6.47 -7.82   53.6
 26.01 4173.451  2.583 -2.740  8.56 -6.54 -7.88   83.5
 26.01 4178.854  2.583 -2.500  8.47 -6.54 -7.88   79.6
 26.00 4181.754  2.832 -0.371  8.06 -6.03 -7.67   18.3
 25.01 4184.453  6.186 -1.953  8.49 -6.47 -7.87   25.7
 26.00 4187.038  2.450 -0.548  8.18 -5.41 -7.25   18.2
 26.00 4188.731  4.320  0.010  8.19 -3.27 -7.27   10.9
 14.01 4190.707 13.492 -0.330  8.03 -5.98 -7.70    7.2
 26.00 4191.430  2.469 -0.666  8.18 -5.41 -7.25   12.7
 26.00 4196.208  3.397 -0.696  8.17 -4.95 -7.23   10.2
 26.00 4198.304  2.399 -0.719  8.18 -5.41 -7.27   23.1
 26.00 4202.029  1.485 -0.708  7.99 -6.08 -7.65   27.3
 25.01 4205.381  1.809 -3.440  8.49 -6.57 -7.89   33.3
 25.01 4206.367  5.397 -1.553  8.45 -6.49 -7.89   28.4
 40.01 4208.980  0.713 -0.510  0.00  0.00  0.00   20.9
 26.00 4210.343  2.482 -0.928  8.18 -5.41 -7.25   11.3
 26.01 4213.510  7.773 -1.835  9.01 -5.68 -7.53    8.2
 38.01 4215.519  0.000 -0.145  0.00  0.00 -7.71   74.6
 26.00 4219.359  3.573  0.000  8.05 -6.09 -7.68   14.1
 26.00 4222.213  2.450 -0.967  8.18 -5.41 -7.26    9.8
 24.01 4224.860  5.330 -1.254  8.32 -6.48 -7.86   12.5
 20.00 4226.728  0.000  0.244  8.36 -6.03 -7.56    6.9
 26.00 4227.426  3.332  0.266  8.14 -4.96 -7.55   25.7
 26.01 4233.162  2.583 -1.900  8.56 -6.54 -7.88  107.8
 26.00 4238.810  3.397 -0.233  8.13 -4.89 -7.24   21.2
 24.01 4242.364  3.871 -1.170  8.37 -6.50 -7.83   51.1
 26.00 4247.425  3.368 -0.239  8.13 -4.94 -7.26    9.7
 25.01 4251.717  6.185 -1.058  8.54 -6.47 -7.87   25.1
 26.01 4258.148  2.704 -3.478  8.46 -6.54 -7.88   46.2
 25.01 4259.200  5.398 -1.439  8.50 -6.49 -7.89   29.8
 26.00 4260.474  2.399  0.109  8.18 -5.41 -7.27   34.6
 24.01 4261.913  3.865 -1.340  8.37 -6.50 -7.83   38.0
 26.01 4263.861  7.693 -1.691  8.97 -5.79 -7.53   15.0
 26.00 4271.153  2.450 -0.349  8.18 -5.41 -7.27   17.4
 26.00 4271.760  1.485 -0.164  8.02 -6.07 -7.66   48.1
 26.01 4273.320  2.704 -3.303  8.56 -6.54 -7.87   40.0
 24.00 4274.812  0.000 -0.220  7.54 -6.12 -7.68    6.0
 24.01 4275.567  3.858 -1.520  8.37 -6.54 -7.84   25.9
 26.01 4278.151  2.692 -3.951  8.46 -6.53 -7.88   23.7
 24.01 4284.188  3.854 -1.670  8.37 -6.51 -7.84   35.1
 26.01 4286.271  7.708 -1.715  8.98 -5.79 -7.53   15.6
 22.01 4287.873  1.080 -1.790  8.17 -6.43 -7.85   27.8
 22.01 4290.215  1.165 -0.870  8.41 -6.50 -7.84   64.1
 25.01 4292.237  5.380 -1.544  8.64 -6.49 -7.88   21.3
 22.01 4294.094  1.084 -0.930  8.17 -6.43 -7.85   64.5
 26.01 4296.566  2.704 -2.933  8.46 -6.54 -7.88   57.0
 26.00 4299.234  2.425 -0.405  8.18 -5.41 -7.27   15.5
 22.01 4300.042  1.180 -0.460  8.41 -6.49 -7.84   81.7
 22.01 4301.922  1.161 -1.210  8.41 -6.49 -7.84   47.9
 26.01 4303.170  2.704 -2.560  8.56 -6.54 -7.88   70.6
 24.01 4306.916  5.873 -1.602  8.39 -6.59 -7.78    6.1
 39.01 4309.622  0.180 -0.750  7.36 -6.23 -7.84   28.1
 22.01 4312.860  1.180 -1.120  8.41 -6.50 -7.84   58.6
 22.01 4314.971  1.161 -1.150  8.42 -6.49 -7.84   57.5
 22.01 4316.794  2.048 -1.620  8.42 -6.46 -7.84   13.9
 25.01 4326.639  5.398 -1.357  8.66 -6.49 -7.88   34.6
 25.01 4343.981  5.397 -1.109  8.67 -6.49 -7.88   15.0
 25.01 4348.398  5.418 -1.815  8.64 -6.49 -7.88   10.8
 22.01 4350.838  2.061 -1.700  8.26 -6.46 -7.85    8.1
 26.01 4351.762  2.704 -2.020  8.56 -6.54 -7.88   72.2
 26.00 4352.734  2.223 -1.287  7.48 -6.22 -7.83    3.9
 26.01 4354.333  7.653 -1.352  9.04 -5.82 -7.56   13.5
 25.01 4356.621  5.418 -2.053  8.66 -6.49 -7.88    5.6
 26.01 4357.573  6.088 -2.010  8.64 -6.53 -7.87   24.3
 40.01 4359.730  1.236 -0.510  0.00  0.00  0.00   15.7
 26.01 4361.252  6.138 -2.264  8.62 -6.53 -7.87   16.1
 25.01 4363.255  5.567 -1.887  8.44 -6.49 -7.88    8.1
 25.01 4365.217  6.573 -1.344  8.48 -6.48 -7.86    9.2
 22.01 4367.652  2.590 -0.860  8.45 -6.54 -7.83   32.1
 26.01 4369.400  2.779 -3.584  8.46 -6.54 -7.88   28.5
 26.01 4373.471  6.219 -3.509  8.61 -6.49 -7.87    3.1
 39.01 4374.933  0.409  0.160  8.29 -6.26 -7.80   68.3
 25.01 4379.669  5.437 -1.868  8.56 -6.49 -7.89   23.3
 26.00 4383.544  1.485  0.200  8.01 -6.08 -7.67   61.2
 26.01 4385.377  2.779 -2.680  8.56 -6.54 -7.88   65.7
 22.01 4386.846  2.598 -0.960  8.45 -6.54 -7.83   27.2
 12.01 4390.572  9.999 -0.530  0.00 -4.07  0.00   55.6
 25.01 4393.379  5.473 -1.458  8.64 -6.49 -7.88    6.7
 22.01 4394.059  1.221 -1.770  8.41 -6.49 -7.84   20.7
 22.01 4395.031  1.084 -0.540  8.16 -6.43 -7.85   80.3
 22.01 4395.839  1.243 -1.930  8.41 -6.41 -7.84   20.2
 22.01 4398.271  1.224 -2.780  8.41 -6.41 -7.84   24.7
 22.01 4399.765  1.237 -1.200  8.41 -6.50 -7.84   44.5
 26.01 4402.873  6.138 -2.563  8.64 -6.53 -7.87   18.9
 26.00 4404.750  1.557 -0.142  8.05 -6.06 -7.66   48.1
 26.01 4407.781 13.573  0.783  9.16 -5.27 -7.57    9.3
 26.01 4409.524 13.575  0.953  9.15 -5.27 -7.57   14.0
 22.01 4411.073  3.095 -0.650  8.29 -6.33 -7.84   26.0
 26.01 4413.591  2.676 -3.670  8.46 -6.53 -7.89   11.9
 26.00 4415.122  1.608 -0.615  8.06 -6.06 -7.65   27.5
 26.01 4416.819  2.779 -2.410  8.56 -6.54 -7.88   60.9
 22.01 4417.714  1.165 -1.190  8.17 -6.58 -7.85   44.9
 22.01 4418.331  1.237 -1.990  8.41 -6.49 -7.84    7.8
 26.02 4419.596  8.241 -2.207  9.06 -6.68 -7.94    5.1
 22.01 4421.938  2.061 -1.640  8.35 -6.46 -7.84   12.9
 26.00 4422.568  2.845 -1.115  7.82 -6.21 -7.79   17.3
 12.01 4427.994  9.996 -1.210  0.00 -4.40  0.00   14.6
 26.01 4431.596  7.940 -1.785  9.00 -5.69 -7.53    7.9
 12.01 4433.988  9.999 -0.910  0.00 -4.40  0.00   29.7
 40.01 4442.992  1.486 -0.420  0.00  0.00  0.00   10.6
 22.01 4443.801  1.080 -0.710  8.15 -6.43 -7.85   64.7
 26.01 4446.243  5.956 -2.776  8.66 -6.55 -7.78    7.6
 26.01 4449.611  7.929 -1.699  9.00 -5.68 -7.53    9.4
 22.01 4450.482  1.084 -1.520  8.15 -6.43 -7.85   37.0
 26.01 4451.541  6.138 -1.907  8.67 -6.53 -7.87   33.7
 26.01 4453.194  7.684 -2.020  8.97 -5.86 -7.55    5.9
 26.01 4455.261  6.226 -2.000  8.55 -6.53 -7.87   26.2
 22.01 4464.449  1.161 -1.810  8.16 -6.60 -7.85   21.7
 26.00 4466.551  2.832 -0.600  7.78 -6.20 -7.79    9.9
 22.01 4468.493  1.131 -0.630  8.16 -6.59 -7.85   69.8
 26.01 4472.923  2.844 -3.531  8.46 -6.53 -7.89   29.8
 25.01 4478.637  6.645 -0.945  8.48 -6.48 -7.86   18.4
 26.00 4484.220  3.603 -0.864  8.05 -5.00 -7.26    4.5
 26.01 4487.489  7.693 -2.138  8.98 -5.85 -7.55    5.9
 22.01 4488.324  3.124 -0.500  8.28 -6.33 -7.84   32.8
 26.01 4489.176  2.828 -2.971  8.46 -6.53 -7.88   50.7
 26.01 4491.397  2.856 -2.700  8.46 -6.53 -7.88   56.5
 26.01 4493.521  7.920 -1.562  9.00 -5.68 -7.52   17.0
 26.00 4494.563  2.198 -1.136  8.65 -5.89 -7.53   16.9
 40.01 4496.962  0.713 -0.890  0.00  0.00  0.00   11.5
 25.01 4500.543  5.993 -2.041  8.60 -6.49 -7.86    5.2
 22.01 4501.270  1.116 -0.770  8.15 -6.59 -7.85   71.0
 25.01 4503.201  5.991 -2.142  8.60 -6.49 -7.86    3.3
 26.01 4504.343  6.219 -3.250  8.51 -6.53 -7.87    3.5
 26.01 4507.091  7.773 -1.760  9.00 -5.83 -7.55   10.7
 26.01 4508.280  2.856 -2.250  8.56 -6.53 -7.87   73.8
 78.01 4514.170  3.628 -1.480  0.00  0.00  0.00   33.8
 26.01 4515.333  2.844 -2.450  8.46 -6.53 -7.88   71.4
 26.01 4520.218  2.807 -2.600  8.47 -6.53 -7.88   61.3
 26.01 4522.628  2.844 -2.030  8.56 -6.53 -7.88   79.3
 26.00 4528.614  2.176 -0.822  8.65 -5.89 -7.54   10.7
 22.01 4529.480  1.572 -1.750  8.31 -6.49 -7.82   22.0
 22.01 4533.960  1.237 -0.530  8.17 -6.54 -7.85  104.3
 24.01 4539.595  4.042 -2.290  8.37 -6.57 -7.77    9.3
 26.01 4541.516  2.856 -2.790  8.56 -6.53 -7.88   50.1
 22.01 4544.016  1.243 -2.580  8.17 -6.41 -7.85    5.2
 22.01 4545.133  1.131 -2.450  8.38 -6.50 -7.84    9.2
 56.01 4554.034  0.000  0.026  0.00  0.00 -7.65   12.7
 24.01 4554.988  4.071 -1.282  8.37 -6.55 -7.76   34.4
 26.01 4555.887  2.828 -2.160  8.47 -6.53 -7.88   72.1
 24.01 4558.650  4.074 -0.449  0.00  0.00 -7.76   72.6
 22.01 4563.757  1.221 -0.690  8.16 -6.55 -7.85   62.0
 24.01 4565.740  4.042 -1.820  8.37 -6.57 -7.77   14.5
 22.01 4571.971  1.572 -0.310  8.31 -6.49 -7.82   78.9
 26.01 4576.333  2.844 -2.920  8.56 -6.53 -7.88   46.4
 26.01 4582.830  2.844 -3.090  8.47 -6.53 -7.88   37.8
 26.01 4583.829  2.807 -1.860  8.56 -6.53 -7.88   95.6
 24.01 4588.199  4.071 -0.627  8.37 -6.57 -7.76   68.4
 22.01 4589.958  1.237 -1.620  8.16 -6.54 -7.85   34.0
 24.01 4592.049  4.074 -1.221  0.00  0.00 -7.77   33.2
 26.01 4596.009  6.226 -1.956  8.67 -6.53 -7.86   31.2
 26.01 4598.485  7.804 -1.536  9.01 -5.82 -7.56   13.0
 26.01 4601.373  2.891 -4.519  8.56 -6.53 -7.87    5.2
 15.01 4602.069 12.853  0.806  8.52 -5.43 -7.60   12.3
 26.00 4602.940  1.485 -2.209  8.16 -6.11 -7.79    7.9
 24.01 4616.629  4.072 -1.361  8.37 -6.57 -7.77   30.1
 24.01 4618.803  4.074 -0.840  8.37 -6.57 -7.77   51.8
 26.01 4619.623  7.708 -1.965  9.00 -5.85 -7.55    5.6
 26.01 4620.513  2.828 -3.240  8.56 -6.53 -7.88   36.5
 26.01 4625.898  5.956 -2.549  8.62 -6.60 -7.78   13.2
 26.01 4629.331  2.807 -2.330  8.46 -6.53 -7.89   75.9
 26.01 4631.867  7.869 -1.945  9.00 -5.83 -7.55    6.3
 24.01 4634.070  4.072 -0.990  0.00  0.00 -7.77   45.8
 26.01 4635.317  5.956 -1.650  8.65 -6.58 -7.79   44.9
 26.01 4638.041  7.708 -1.536  9.01 -5.85 -7.56   19.7
 26.01 4640.804  7.708 -1.737  9.00 -5.85 -7.56    9.3
 26.01 4656.976  2.891 -3.610  8.56 -6.53 -7.87   33.3
 26.01 4663.704  2.891 -3.889  8.47 -6.53 -7.88   16.0
 26.01 4666.749  2.828 -3.368  8.46 -6.53 -7.89   34.7
 26.01 4670.170  2.583 -4.060  8.54 -6.54 -7.90   15.6
 39.01 4682.324  0.409 -1.510  7.36 -6.26 -7.84    9.9
 12.00 4702.991  4.346 -0.440  8.72 -3.98 -6.69   14.1
 26.00 4707.274  3.241 -1.080  7.88 -5.27 -7.20    2.4
 22.01 4708.663  1.237 -2.350  8.15 -6.54 -7.85    8.3
 58.01 4711.293  1.366 -1.730  0.00  0.00  0.00    8.3
 25.01 4727.841  5.370 -1.950  8.44 -6.49 -7.89   15.2
 25.01 4730.395  5.373 -2.020  8.44 -6.50 -7.89   13.2
 26.01 4731.448  2.891 -3.000  8.56 -6.53 -7.88   42.6
 25.01 4738.290  5.380 -1.876  8.44 -6.49 -7.89   16.3
 25.00 4754.040  2.282 -0.088  7.98 -5.43 -7.60    5.4
 25.01 4755.727  5.397 -1.222  8.44 -6.49 -7.89   41.4
 60.02 4759.526  0.631 -1.150  0.00  0.00  0.00    9.8
 24.01 4761.428  5.670 -2.345  8.54 -6.48 -7.85    3.8
 22.01 4763.883  1.221 -2.400  8.38 -6.51 -7.84    8.6
 25.01 4764.728  5.398 -1.329  8.44 -6.49 -7.89   34.1
 22.01 4779.985  2.048 -1.260  8.23 -6.46 -7.86   27.0
 25.00 4783.430  2.298  0.033  7.98 -5.43 -7.60    8.8
 25.01 4784.624  6.573 -1.504  8.69 -6.48 -7.85    8.7
 28.00 4786.535  3.420 -0.180  8.12 -5.44 -7.29   10.5
 60.02 4796.500  0.141 -1.650  0.00  0.00  0.00    6.8
 22.01 4798.531  1.080 -2.660  8.22 -6.43 -7.86    6.4
 22.01 4805.085  2.061 -0.960  8.23 -6.46 -7.86   39.0
 25.01 4806.823  5.418 -1.848  8.44 -6.49 -7.89   13.7
 24.01 4812.337  3.865 -1.960  8.37 -6.50 -7.85   13.7
 16.01 4815.552 13.672  0.177  8.87  0.00  0.00    4.0
 26.01 4820.827 10.308 -0.723  9.00 -5.36 -7.59    8.3
 39.01 4823.304  0.992 -1.110  8.46 -6.40 -7.76   17.8
 24.01 4824.127  3.871 -0.970  8.37 -6.50 -7.85   53.2
 26.01 4826.682 10.288 -0.500  8.98 -5.87 -7.59    9.4
 24.01 4836.229  3.858 -1.960  8.37 -6.54 -7.85   15.6
 54.01 4844.330 11.539  0.220  0.00  0.00  0.00    9.3
 24.01 4848.235  3.865 -1.150  0.00  0.00 -7.85   36.5
 39.01 4854.861  0.992 -0.380  8.46 -6.40 -7.76   14.9
 22.01 4874.009  3.095 -0.860  8.26 -6.33 -7.83   16.5
 26.00 4878.211  2.885 -0.888  8.18 -5.41 -7.26    6.0
 39.01 4883.682  1.084  0.070  8.47 -6.40 -7.76   48.8
 24.01 4884.607  3.858 -2.100  8.37 -6.54 -7.85   11.2
 26.00 4891.492  2.851 -0.112  8.18 -5.41 -7.26   15.6
 26.01 4893.813  2.828 -4.267  8.49 -6.53 -7.89    6.5
 39.01 4900.119  1.033 -0.090  8.46 -6.40 -7.76   38.3
 26.00 4903.310  2.882 -0.926  8.18 -5.41 -7.26    6.0
 26.01 4908.145 10.329 -0.272  9.03 -5.23 -7.59   14.9
 22.01 4911.194  3.124 -0.640  8.26 -6.33 -7.83   29.2
 26.01 4913.296 10.288  0.050  8.98 -5.26 -7.59   24.0
 60.02 4914.094  0.461 -1.100  0.00  0.00  0.00   11.4
 26.00 4918.993  2.865 -0.342  8.18 -5.41 -7.26   15.5
 26.00 4920.502  2.833  0.068  8.18 -5.41 -7.27   32.4
 26.01 4923.921  2.891 -1.320  8.49 -6.53 -7.88  114.2
 60.02 4927.488  0.461 -0.800  0.00  0.00  0.00   20.0
 56.01 4934.077  0.000 -0.294  0.00  0.00 -7.65    8.4
 60.02 4942.673  0.631 -1.230  0.00  0.00  0.00   10.8
 26.01 4948.087 10.308 -0.218  9.03 -5.26 -7.59   14.7
 26.01 4948.791 10.348 -0.031  9.05 -5.27 -7.59   20.0
 26.01 4951.581 10.308  0.211  8.99 -5.25 -7.59   27.3
 26.01 4952.660 10.348 -0.621  9.03 -5.27 -7.59   11.5
 26.01 4953.980  5.571 -2.815  8.50 -6.53 -7.89   11.5
 26.01 4958.821 10.379 -0.762  8.99 -5.36 -7.59    8.0
 26.01 4971.216 10.360 -0.505  9.05 -5.29 -7.59    7.1
 26.01 4977.033 10.360 -0.039  9.03 -5.27 -7.59   20.7
 26.01 4977.919 10.329 -0.599  9.05 -5.30 -7.59    7.2
 26.01 4984.485 10.329  0.078  9.05 -5.29 -7.59   20.6
 26.01 4990.506 10.329  0.195  9.03 -5.26 -7.59   27.7
 26.01 4993.350  2.807 -3.640  8.49 -6.53 -7.89   22.4
 26.01 4999.183 10.273 -0.435  9.06 -5.28 -7.59   12.0
 26.01 5001.953 10.273  0.916  8.96 -5.26 -7.59   64.5
 26.01 5004.188 10.273  0.504  8.96 -5.25 -7.59   38.1
 26.01 5008.984 10.348 -0.530  9.03 -5.29 -7.59   12.8
 26.01 5015.752 10.348 -0.028  9.05 -5.30 -7.59   25.9
 26.01 5018.436  2.891 -1.220  8.49 -6.53 -7.89  124.0
 20.01 5019.971  7.515 -0.247  7.89 -4.61 -7.34   25.1
 26.01 5030.632 10.288  0.431  9.07 -5.28 -7.59   33.2
 26.01 5032.703 10.392  0.077  9.02 -5.23 -7.59   24.7
 26.01 5035.700 10.288  0.632  8.96 -5.25 -7.59   43.7
 26.01 5036.712 10.392 -0.565  9.04 -5.27 -7.59   13.6
 14.01 5041.024 10.066  0.150  8.95 -5.17 -7.57   88.3
 26.01 5045.106 10.308 -0.002  9.10 -5.32 -7.59   19.1
 26.01 5047.632 10.308 -0.235  9.08 -5.28 -7.59   24.2
 60.02 5050.695  0.296 -1.060  0.00  0.00  0.00   16.7
 26.01 5060.248 10.448 -0.650  8.96 -5.17 -7.59    8.0
 26.01 5061.710 10.308  0.284  9.10 -5.31 -7.59   28.0
 26.01 5062.927 10.308 -1.113  9.16 -5.30 -7.59    6.3
 26.01 5067.890 10.329 -0.078  9.10 -5.33 -7.59   16.4
 26.01 5070.896 10.308  0.268  9.07 -5.28 -7.59   32.7
 22.01 5072.286  3.124 -1.020  8.32 -6.33 -7.82   16.6
 26.01 5075.760 10.455  0.184  8.96 -5.17 -7.59   24.7
 26.01 5082.226 10.414 -0.128  9.05 -5.27 -7.59   19.8
 26.01 5083.502 10.348 -0.752  9.15 -5.34 -7.59    8.9
 26.01 5086.307 10.414 -0.419  9.02 -5.27 -7.59    8.2
 26.01 5093.572 10.379  0.166  9.01 -5.26 -7.59   36.6
 26.01 5094.901 10.467 -0.720  9.15 -5.83 -7.59    8.1
 26.01 5098.682 10.448 -0.489  8.97 -5.36 -7.59    8.5
 60.02 5102.428  0.296 -0.620  0.00  0.00  0.00   42.2
 26.01 5112.155 10.455 -0.794  9.04 -5.24 -7.59    9.3
 26.01 5115.061 10.431 -0.503  9.10 -5.28 -7.59    8.7
 26.01 5117.031 10.431 -0.039  9.05 -5.29 -7.59   14.9
 26.01 5120.344  2.828 -4.256  8.54 -6.53 -7.89    5.8
 26.01 5121.869 12.864  0.396  9.12 -5.30 -7.59    7.5
 60.02 5127.044  0.631 -0.400  0.00  0.00  0.00   35.1
 26.01 5127.862  5.571 -2.451  8.47 -6.53 -7.89   17.0
 22.01 5129.156  1.892 -1.340  8.31 -6.41 -7.82   23.7
 26.01 5132.661  2.807 -3.980  8.54 -6.53 -7.89   12.8
 26.00 5162.272  4.178  0.020  8.38 -3.96 -7.24    8.7
 12.00 5167.322  2.709 -0.931  7.99 -5.47 -7.27   39.3
 26.01 5169.028  2.891 -1.250  8.49 -6.53 -7.89  129.6
 12.00 5172.684  2.712 -0.450  7.99 -5.47 -7.27   56.9
 26.01 5180.312 10.392 -0.088  9.04 -5.27 -7.59   16.1
 12.00 5183.604  2.717 -0.239  7.99 -5.47 -7.27   70.6
 22.01 5188.687  1.582 -1.050  8.17 -6.58 -7.85   43.7
 26.00 5191.454  3.038 -0.551  8.18 -5.41 -7.26   15.3
 26.01 5197.568  3.231 -2.100  8.46 -6.53 -7.88   76.3
 26.01 5199.119 10.379  0.121  9.07 -5.28 -7.59   36.0
 39.01 5205.722  1.033 -0.340  8.29 -6.40 -7.81   36.8
 24.00 5208.409  0.941  0.170  7.81 -5.91 -7.60   16.6
 26.01 5210.550 12.791  0.793  9.09 -4.83 -7.57   16.2
 22.01 5211.530  2.590 -1.410  8.42 -6.48 -7.83    8.8
 26.01 5218.841 10.381 -0.165  9.15 -5.30 -7.59   16.9
 26.01 5234.623  3.221 -2.230  8.46 -6.53 -7.88   83.8
 24.01 5237.328  4.074 -1.350  8.37 -6.56 -7.78   39.2
 24.01 5246.768  3.714 -2.466  8.32 -6.49 -7.86    8.4
 26.01 5247.956 10.531  0.550  8.98 -5.28 -7.59   33.8
 26.01 5251.226 10.520  0.424  9.05 -5.24 -7.59   37.4
 26.01 5254.920  3.231 -3.336  8.46 -6.53 -7.88   32.0
 26.01 5260.254 10.419  1.065  8.93 -5.28 -7.59   62.4
 26.00 5266.554  2.998 -0.386  8.18 -5.41 -7.27   10.2
 26.01 5272.399  5.956 -2.030  8.63 -6.56 -7.79   35.1
 24.01 5274.964  4.071 -1.559  8.37 -6.55 -7.78   31.8
 26.01 5275.997  3.200 -1.940  8.47 -6.53 -7.88   76.5
 26.01 5284.103  2.891 -2.990  8.54 -6.53 -7.89   46.4
 26.01 5290.088 13.113  0.504  8.93 -3.73 -7.30    8.6
 26.01 5291.661 10.480  0.544  9.04 -5.28 -7.59   41.3
 15.01 5296.077 10.802 -0.053  9.23 -5.71 -7.72    9.3
 26.01 5303.393  8.185 -1.534  9.02 -5.81 -7.55    7.8
 20.01 5307.224  7.515 -0.848  8.04 -4.63 -7.33    3.7
 26.01 5311.908 10.545 -1.023  9.10 -5.30 -7.59    4.4
 26.01 5318.055 10.480 -0.226  8.97 -5.25 -7.59   17.3
 26.00 5324.178  3.211 -0.103  8.05 -5.41 -7.24   16.7
 26.01 5325.552  3.221 -3.120  8.47 -6.53 -7.88   41.0
 26.00 5328.038  0.915 -1.466  7.17 -6.22 -7.76   14.2
 24.01 5334.869  4.072 -1.826  8.37 -6.55 -7.78   22.1
 22.01 5336.786  1.582 -1.600  8.16 -6.59 -7.85   23.8
 26.01 5355.421 10.500 -0.500  9.16 -5.28 -7.59    8.3
 26.01 5357.086 12.989  0.266  9.12 -5.32 -7.59    5.0
 26.01 5360.480 10.545 -0.585  9.19 -5.50 -7.59    5.4
 26.01 5362.861  3.200 -2.616  8.56 -6.53 -7.88   78.4
 26.00 5364.870  4.446  0.228  8.33 -4.66 -7.14    6.9
 26.01 5366.209 10.503 -0.196  8.99 -5.26 -7.59   10.6
 26.00 5367.465  4.415  0.443  8.32 -4.53 -7.15    8.8
 22.01 5381.022  1.566 -1.970  8.15 -6.59 -7.85   12.0
 26.00 5383.368  4.312  0.645  8.30 -5.01 -7.22   20.9
 26.01 5387.063 10.522  0.499  8.91 -5.28 -7.59   40.1
 26.01 5388.026 10.452 -0.694  9.05 -5.28 -7.59    6.2
 26.01 5393.841 10.452 -0.246  8.94 -5.25 -7.59   16.8
 26.01 5395.854 10.600  0.285  8.95 -5.17 -7.59   27.4
 24.01 5407.604  3.827 -2.151  8.33 -6.49 -7.86    9.8
 26.01 5408.815  5.956 -2.656  8.67 -6.60 -7.80   12.9
 26.01 5414.070  3.221 -3.540  8.56 -6.53 -7.88   19.2
 24.01 5420.922  3.758 -2.458  8.29 -6.49 -7.86    7.6
 25.01 5421.919  6.128 -2.101  8.44 -6.48 -7.88    8.2
 26.00 5424.067  4.320  0.520  8.33 -4.57 -7.22   18.2
 26.01 5425.248  3.200 -3.160  8.46 -6.53 -7.89   36.2
 26.01 5427.816  6.724 -1.581  8.51 -6.53 -7.89   26.3
 26.01 5429.987 10.596  0.427  8.96 -5.36 -7.59   43.0
  8.00 5436.862 10.741 -1.399  7.60 -3.82  0.00    9.4
 26.01 5439.700  6.729 -2.382  8.55 -6.53 -7.89   10.6
 26.01 5443.443 10.480 -0.595  9.28 -5.31 -7.59    7.4
 26.01 5444.387 10.600 -0.170  9.02 -5.28 -7.59   13.7
 26.01 5445.800 10.545 -0.109  9.12 -5.36 -7.59   13.1
 26.01 5450.095 10.623 -0.093  8.94 -5.17 -7.59    9.9
 26.01 5457.722 10.629 -0.138  9.12 -5.81 -7.59   12.8
 80.00 5460.731  5.461 -0.137  0.00  0.00  0.00   15.1
 26.01 5475.826 10.500 -0.080  9.05 -5.28 -7.59   13.7
 24.01 5478.365  4.178 -1.968  8.37 -6.49 -7.85   15.6
 26.01 5479.398 10.560 -0.353  9.00 -5.33 -7.59    7.6
 26.01 5482.306 10.562  0.413  9.02 -5.28 -7.59   27.9
 26.01 5487.618 10.596  0.288  8.94 -5.18 -7.59   32.9
 26.01 5488.775 10.596 -0.397  8.99 -5.23 -7.59    9.1
 26.01 5493.831 10.500  0.259  9.13 -5.30 -7.59   24.4
 26.01 5495.474 13.599  0.476  8.98 -5.31 -7.59    3.9
 39.01 5497.406  1.748 -0.580  8.64 -6.36 -7.75   17.8
 26.01 5498.574 10.600 -0.336  9.00 -5.23 -7.59    6.7
 26.01 5506.199 10.522  0.950  8.91 -5.33 -7.59   44.5
 26.01 5507.071 10.523 -0.056  9.01 -5.29 -7.59   13.5
 24.01 5508.606  4.156 -2.110  8.37 -6.49 -7.85    9.0
 26.01 5525.117  3.267 -3.950  8.56 -6.52 -7.88    8.7
 26.01 5529.930  6.729 -1.813  8.51 -6.53 -7.89   17.9
 26.01 5532.086 10.523 -0.099  9.02 -5.28 -7.59   11.5
 26.01 5534.838  3.245 -2.730  8.46 -6.52 -7.88   51.5
 26.01 5549.000 10.523 -0.186  9.05 -5.31 -7.59   13.7
 26.01 5558.285 10.545 -0.781  9.05 -5.33 -7.59    4.2
 25.01 5559.047  6.185 -1.314  8.44 -6.47 -7.88   10.6
 26.01 5563.388 10.629 -0.552  9.18 -5.50 -7.59    6.7
 26.01 5567.831  6.730 -1.866  8.51 -6.53 -7.89   18.3
 26.00 5572.842  3.397 -0.275  8.06 -5.41 -7.21    8.1
 26.01 5579.926 10.629 -0.503  8.96 -5.27 -7.59    7.4
 26.01 5581.623 10.600 -0.521  9.14 -5.36 -7.59    7.2
 26.00 5615.644  3.332  0.050  8.06 -5.41 -7.23   15.2
 26.01 5627.489  3.387 -4.130  8.46 -6.52 -7.88    8.6
 26.01 5629.866 10.562 -0.891  9.04 -5.28 -7.59    3.9
 26.01 5643.868  7.653 -1.346  8.94 -5.72 -7.43   16.0
 26.01 5645.390 10.562  0.193  9.27 -5.31 -7.59   20.5
 26.01 5648.899 10.562 -0.165  9.13 -5.30 -7.59   15.2
 39.01 5662.924  1.944  0.200  8.33 -6.35 -7.74   36.9
 26.01 5675.254 10.600 -0.577  9.02 -5.27 -7.59    5.6
 60.02 5677.179  0.631 -1.450  0.00  0.00  0.00   10.8
 26.01 5690.995 10.678 -0.175  8.92 -5.68 -7.59   12.7
 26.01 5703.258 10.600 -0.744  9.03 -5.29 -7.59    8.2
 26.01 5726.553 10.714 -0.035  8.95 -5.36 -7.59   11.5
 26.01 5737.892 10.737 -0.308  8.93 -5.17 -7.59    7.5
 26.01 5746.566 10.629 -0.402  9.09 -5.34 -7.59    9.5
 26.01 5780.128 10.678  0.421  9.01 -5.28 -7.59   28.6
 26.01 5783.623 10.714  0.365  9.01 -5.20 -7.59   19.0
 26.01 5784.445 10.737  0.145  9.01 -5.24 -7.59   13.1
 26.01 5802.769 10.678 -0.452  9.15 -5.28 -7.59    8.7
 26.01 5823.155  5.569 -2.987  8.45 -6.53 -7.89    8.8
 26.01 5830.344 10.751 -0.199  9.00 -5.28 -7.59    7.4
 26.01 5835.492  5.911 -2.702  8.58 -6.59 -7.79    9.5
 26.01 5838.990 10.845 -0.601  8.87 -5.53 -7.50    6.2
 26.01 5842.294 10.737 -0.328  9.11 -5.27 -7.59    9.6
 60.02 5845.020  0.631 -1.180  0.00  0.00  0.00   10.9
 26.01 5854.187 10.737 -0.113  8.98 -5.23 -7.59    8.8
 26.01 5871.770 10.829 -0.277  8.89 -5.63 -7.50    8.5
 26.01 5885.014 10.751  0.298  9.19 -5.50 -7.59   20.1
 11.00 5889.951  0.000  0.108  7.80 -5.64 -7.53   60.2
 11.00 5895.924  0.000 -0.194  7.80 -5.64 -7.53   42.7
 26.01 5898.026 10.751 -0.432  9.00 -5.27 -7.59    4.9
 26.01 5899.838 13.148  0.262  9.14 -5.41 -7.60    3.9
 26.01 5902.823 10.714  0.416  9.15 -5.28 -7.59   22.0
 26.01 5952.518  5.956 -2.388  8.56 -6.59 -7.79   17.5
 26.01 5955.698 10.737  0.252  9.20 -5.30 -7.59   23.8
 14.01 5957.559 10.066 -0.260  8.74 -5.29 -7.53   39.6
 26.01 5961.706 10.678  0.690  9.26 -5.31 -7.59   31.6
 25.01 5964.522  6.185 -3.587  8.66 -6.47 -7.88   15.4
 26.01 5965.620 10.678  0.068  9.12 -5.30 -7.59   14.0
 26.01 5976.686 10.678 -0.335  9.02 -5.28 -7.59   10.7
 14.01 5978.930 10.074  0.040  8.74 -5.29 -7.53   55.0
 26.00 5984.815  4.733 -0.198  8.31 -4.99 -7.42    4.2
 26.01 5991.371  3.153 -3.540  8.54 -6.53 -7.90   19.7
 15.01 6034.039 10.737 -0.151  9.21 -5.79 -7.73    8.0
 15.01 6043.084 10.802  0.442  9.22 -5.76 -7.73   12.0
 26.01 6045.468  6.209 -2.549  8.68 -6.53 -7.87   10.0
 26.01 6049.438 10.714 -0.374  9.03 -5.28 -7.59    3.2
 26.01 6060.967  7.804 -1.689  8.89 -5.72 -7.43   10.7
 26.01 6069.669 10.714 -0.502  9.06 -5.31 -7.59    7.5
 26.01 6071.419 10.714 -0.248  9.12 -5.30 -7.59    7.8
 26.01 6082.883 10.714 -0.671  9.02 -5.28 -7.59    4.9
 26.01 6084.102  3.200 -3.780  8.54 -6.53 -7.89   12.8
 26.01 6103.503  6.217 -2.325  8.67 -6.53 -7.87   11.9
 26.01 6113.319  3.221 -4.110  8.54 -6.53 -7.89    7.4
 25.01 6122.450 10.184  0.955  8.94 -5.34 -7.57   19.4
 25.01 6125.860 10.185  0.788  8.94 -5.34 -7.57   13.9
 60.02 6145.068  0.296 -1.330  0.00  0.00  0.00   10.3
 26.01 6147.734  3.889 -2.827  8.50 -6.53 -7.87   36.5
 26.01 6149.246  3.889 -2.720  8.50 -6.53 -7.87   39.5
 26.01 6199.190  5.569 -2.941  8.55 -6.53 -7.90    5.9
 26.01 6238.386  3.889 -2.754  8.50 -6.53 -7.87   39.3
 26.01 6247.557  3.892 -2.310  8.50 -6.53 -7.87   62.1
 26.01 6248.907  5.511 -2.784  8.56 -6.62 -7.77   11.5
 26.01 6291.826 10.930  0.348  9.11 -5.56 -7.59   15.1
 26.01 6305.296  6.219 -2.094  8.60 -6.53 -7.87   18.4
 26.01 6317.989  5.511 -2.155  8.56 -6.41 -7.77   34.6
 60.02 6327.265  0.141 -1.410  0.00  0.00  0.00    8.6
 26.01 6331.954  6.217 -2.071  8.59 -6.53 -7.87   17.8
 14.01 6347.109  8.121  0.170  9.08 -5.68 -7.69  155.9
 26.01 6357.161 10.909  0.235  9.09 -5.27 -7.59   12.5
 26.01 6362.459 10.909 -0.492  9.17 -5.50 -7.59    4.8
 26.01 6369.459  2.891 -4.160  8.47 -6.53 -7.90   10.8
 14.01 6371.371  8.121 -0.040  9.08 -5.68 -7.69  113.8
 26.01 6375.796 10.934 -0.011  9.08 -5.30 -7.59    9.0
 26.01 6383.722  5.553 -2.070  8.56 -6.62 -7.77   19.0
 26.01 6385.458  5.553 -2.715  8.56 -6.51 -7.77   12.1
 26.00 6400.000  3.603 -0.290  8.07 -5.41 -7.23    5.5
 26.01 6416.919  3.892 -2.650  8.50 -6.53 -7.87   32.8
 26.01 6425.729 11.017 -0.007  8.53 -5.92 -7.51    8.0
 26.01 6432.676  2.891 -3.520  8.47 -6.53 -7.90   25.0
 26.01 6433.817  6.219 -2.738  8.64 -6.53 -7.87    9.1
 26.01 6442.958  5.549 -2.671  8.47 -6.41 -7.77   13.6
 26.01 6446.407  6.223 -1.960  8.64 -6.53 -7.87   17.0
 15.01 6459.945 10.934  0.030  8.03 -5.76 -7.73    7.3
 26.01 6516.077  2.891 -3.320  8.47 -6.53 -7.90   33.9
 26.01 6531.151 11.050 -0.582  8.56 -5.84 -7.52    6.9
 26.01 6534.471 11.076  0.069  8.47 -5.74 -7.51    5.9
 26.01 6541.367 11.051  0.349  8.72 -5.92 -7.51    7.2
 26.01 6543.803 11.000  0.142  8.43 -5.86 -7.51    8.3
 26.01 6586.708  5.605 -2.849  8.56 -6.49 -7.76    7.3
 26.01 6600.025 11.017  0.295  8.54 -5.86 -7.51   11.6
 26.01 6621.974 11.017  0.055  8.54 -5.90 -7.51    8.4
 26.01 6627.238  7.274 -1.768  8.70 -6.52 -7.86   13.4
 26.01 6650.980  7.128 -2.450  8.60 -6.52 -7.89    3.1
 26.01 6751.769 13.609  0.568  8.55 -4.93 -7.49    6.4
 26.01 6764.060  6.803 -2.842  8.62 -6.50 -7.81    5.3
 26.01 6857.853 11.219  0.612  8.43 -5.67 -7.52   13.0
 26.01 6862.517 11.196  0.575  8.64 -5.69 -7.56   10.5
 26.01 6952.673 11.291  0.476  8.53 -5.38 -7.51    9.4
 22.01 6998.930  3.124 -1.280  8.26 -6.33 -7.85    7.0
 26.01 7039.734 11.238 -0.017  8.87 -5.77 -7.62    6.9
 26.01 7134.543 11.149  0.445  8.35 -5.88 -7.51   16.0
  8.00 7156.701 12.729  0.288  8.76 -5.35  0.00   17.9
 25.01 7415.810  3.706 -2.181  8.45 -6.49 -7.86   29.7
 25.01 7432.300  3.710 -2.487  8.45 -6.49 -7.86   16.7
 26.01 7449.329  3.889 -3.090  8.56 -6.53 -7.88   11.9
 26.01 7462.410  3.892 -2.871  8.56 -6.53 -7.88   31.5
 26.01 7495.627  9.700 -0.004  8.95 -5.71 -7.68   17.9
 26.00 7511.018  4.178  0.099  8.31 -5.33 -7.55    6.8
 26.01 7513.176  9.654  0.294  8.98 -5.72 -7.68   27.4
 26.01 7533.368  3.904 -3.600  8.47 -6.53 -7.88   12.9
  8.00 7771.944  9.146  0.369  7.52 -5.55 -7.47  179.8
  8.00 7774.166  9.146  0.223  7.52 -5.55 -7.47  165.8
  8.00 7775.388  9.146  0.002  7.52 -5.55 -7.47  142.4
 26.01 7782.998 11.017  0.067  8.62 -5.18 -7.48    6.0
 12.01 7877.054  9.996  0.390  0.00 -4.54  0.00   72.1
 12.01 7896.366  9.999  0.650  0.00 -4.54  0.00  121.0
  8.00 7947.548 12.539  0.500  8.47 -5.54  0.00   21.2
  8.00 7950.803 12.541  0.340  8.47 -5.54  0.00   17.4
  8.00 7952.159 12.542  0.170  8.46 -5.54  0.00   11.3
 26.01 7981.911  9.654 -0.560  8.73 -5.72 -7.62    7.9
 26.01 8451.015  9.700 -0.290  8.73 -5.71 -7.63   16.1
 20.01 8498.020  1.692 -1.429  8.21 -5.70 -7.68  127.1
 26.01 8499.616  9.761  0.169  8.70 -5.69 -7.64    9.0
 20.01 8542.088  1.700 -0.476  8.21 -5.70 -7.68  223.2
 20.01 8662.138  1.692 -0.736  8.19 -5.70 -7.68  163.0
 25.01 8769.175  9.244  0.510  8.72 -5.70 -7.62   22.3
 12.00 8806.757  4.346 -0.134  8.69  0.00 -7.41   22.7
 26.01 8809.812  6.724 -1.992  8.52 -6.53 -7.89   16.2
 26.01 8827.758 12.187  0.715  8.73 -5.73 -7.63    6.6
 25.01 7219.968 10.670  0.871  8.47 -5.62 -7.50    8.7
 26.01 7224.478  3.889 -3.240  8.56 -6.53 -7.87   18.9
 26.01 7264.922  6.223 -2.493  8.60 -6.53 -7.87   11.3
 25.01 7269.788 10.779  0.467  8.51 -5.39 -7.50    6.7
 26.01 7287.233  6.219 -2.562  8.59 -6.53 -7.87    8.5
 26.01 7301.560  3.892 -3.680  8.46 -6.53 -7.88    5.0
 26.01 7308.068  3.889 -3.145  8.56 -6.53 -7.88   22.8
 26.01 7310.205  3.889 -3.518  8.56 -6.53 -7.88    8.7
 26.01 7320.657  3.892 -3.336  8.56 -6.53 -7.88   19.0
 25.01 7330.590  3.710 -2.684  8.45 -6.49 -7.86   10.2
 26.01 7690.514  9.775 -0.259  8.87 -5.68 -7.69   10.1
 26.01 7704.936 11.000  0.429  8.54 -5.18 -7.48    9.0
 26.01 8157.571  9.736 -0.412  8.75 -5.71 -7.62   15.2
 11.00 8183.256  2.102  0.237  0.00  0.00 -7.23    8.0
 11.00 8194.824  2.104  0.492  0.00  0.00 -7.23   10.9
 20.01 8201.722  7.505  0.343  8.29 -4.98 -7.43   13.1
 12.01 8213.987  9.996 -0.270  0.00 -4.77  0.00   33.8
 26.01 8228.987  9.700  0.213  8.73 -5.71 -7.62   10.0
 12.01 8234.636  9.999  0.030  0.00 -4.77  0.00   45.8
 20.01 8248.796  7.515  0.556  8.24 -4.60 -7.41   22.3
 26.01 8287.877  9.654  0.749  8.71 -5.72 -7.64   51.4
 26.01 8315.985 11.255  0.260  8.59 -5.20 -7.50    7.4
 26.01 8357.240  9.736  0.003  8.70 -5.71 -7.64   11.5
 70.01 8839.204  6.775 -1.260  0.00  0.00  0.00    9.3
 14.00 8899.231  6.223 -0.562  8.31 -4.89 -7.07   12.2
 20.01 8912.068  7.047  0.637  8.87 -5.10 -7.51   47.9
 20.01 8927.356  7.050  0.811  8.86 -5.10 -7.51   72.8
 26.01 9075.538  9.905  0.151  8.70 -5.71 -7.63   26.0
  6.00 9078.280  7.483 -0.581  8.64 -5.47 -7.36   21.0
  6.00 9088.508  7.483 -0.430  8.64 -5.47 -7.36   25.6
  6.00 9094.829  7.488  0.151  8.64 -5.47 -7.36  103.6
  6.00 9111.799  7.488 -0.297  8.64 -5.47 -7.36   48.4
 26.01 9116.748  6.209 -2.722  8.55 -6.53 -7.87   16.6
 26.01 9122.935  9.849  0.357  8.69 -5.72 -7.62   48.0
 26.01 9132.385  9.849  0.426  8.69 -5.72 -7.62   26.8
 26.01 9155.824  9.736 -0.236  8.96 -5.71 -7.45   39.5
 26.01 9175.920  9.905  0.479  8.70 -5.71 -7.62   32.6
 26.01 9178.058  9.941  0.362  8.71 -5.71 -7.62   25.2
 26.01 9187.183  9.700  0.242  8.79 -5.71 -7.65   27.4
 26.01 9196.922  9.941 -0.002  8.72 -5.71 -7.63   14.4
 26.01 9204.095  9.654  0.608  8.75 -5.72 -7.66   30.9


==> anc/identlist_B.dat <==
 22.01 3913.461  1.116 -0.360  8.31 -6.49 -7.82   58.6
 26.01 3922.010  9.126 -1.106  8.93 -5.71 -7.44    4.9
 26.00 3922.911  0.052 -1.651  7.19 -6.22 -7.78   19.1
 26.00 3927.919  0.110 -1.522  7.16 -6.22 -7.77   28.5
 20.01 3933.664  0.000  0.092  8.21 -5.73 -7.76  377.4
 26.01 3935.961  5.569 -1.717  8.67 -6.53 -7.87   33.0
 26.01 3938.293  1.671 -4.073  8.47 -6.66 -7.82   29.0
 26.01 3938.967  5.911 -1.932  8.55 -6.57 -7.81   26.0
 13.00 3944.006  0.000 -0.623  0.00  0.00 -7.32   47.2
 26.01 3945.211  1.695 -4.441  8.47 -6.66 -7.82   14.8
 26.00 3948.775  3.267 -0.343  7.85 -6.12 -7.70    9.5
 26.00 3951.163  3.274 -0.299  7.99 -5.22 -7.67    4.5
 23.01 3951.957  1.476 -0.730  8.38 -6.56 -7.86   14.8
 40.01 3958.220  0.527 -0.320  0.00  0.00  0.00    8.1
 26.01 3960.910  7.269 -1.556  8.57 -6.52 -7.87    6.6
 13.00 3961.520  0.014 -0.323  0.00  0.00 -7.32   38.6
 24.01 3979.505  5.670 -0.858  8.39 -6.48 -7.85   14.2
 26.00 3998.052  2.692 -0.910  8.23 -5.75 -7.67    5.8
 28.01 4015.474  4.032 -2.410  8.84 -6.62 -7.90   23.5
 26.00 4021.866  2.759 -0.729  7.51 -5.99 -7.76    8.3
 23.01 4023.377  1.805 -0.610  8.31 -6.54 -7.85   17.1
 26.01 4024.550  4.495 -2.439  8.47 -6.51 -7.89   34.0
 22.01 4028.338  1.892 -0.920  8.42 -6.41 -7.83   24.1
 26.01 4032.940  4.495 -2.572  8.55 -6.51 -7.89   24.4
 23.01 4035.620  1.793 -0.720  8.31 -6.54 -7.85   14.1
 24.01 4037.972  6.487 -0.679  8.60 -6.53 -7.77   11.7
 26.00 4045.812  1.485  0.280  8.07 -6.09 -7.64   60.6
 26.01 4048.831  5.569 -2.381  8.65 -6.53 -7.87   28.1
 24.01 4051.930  3.104 -2.360  8.36 -6.53 -7.79   12.4
 22.01 4053.821  1.893 -1.070  8.35 -6.41 -7.84   22.7
 26.01 4061.779  5.956 -2.927  8.55 -6.56 -7.82    5.4
 26.00 4062.441  2.845 -0.862  7.88 -6.09 -7.65    4.6
 26.00 4063.594  1.557  0.062  8.08 -6.24 -7.63   51.6
 28.01 4067.031  4.029 -1.834  8.68 -6.62 -7.91   44.3
 26.00 4067.978  3.211 -0.472  8.25 -5.45 -7.27    6.6
 26.00 4071.738  1.608 -0.022  8.07 -6.24 -7.62   42.9
 24.01 4072.561  3.714 -2.460  8.37 -6.49 -7.83    8.1
 14.01 4075.452  9.839 -1.400  9.56 -5.40 -7.48   12.8
 38.01 4077.709  0.000  0.167  0.00  0.00 -7.71   55.8
 26.00 4118.544  3.573  0.215  8.03 -6.08 -7.68   16.7
 26.01 4122.659  2.583 -3.300  8.46 -6.54 -7.88   27.4
 26.01 4124.783  2.544 -4.000  8.47 -6.58 -7.78    7.7
 14.01 4128.054  9.837  0.410  9.60 -5.54 -7.58   95.2
 26.01 4128.739  2.583 -3.578  8.56 -6.54 -7.88   21.0
 14.01 4130.894  9.839  0.530  9.59 -5.54 -7.58  107.3
 26.00 4132.058  1.608 -0.675  8.08 -6.24 -7.63   22.1
 26.00 4134.677  2.832 -0.649  8.20 -5.85 -7.66    7.7
 26.00 4136.998  3.415 -0.453  7.99 -5.22 -7.67    7.5
 26.00 4143.868  1.557 -0.511  8.07 -6.09 -7.64   32.9
 24.01 4145.780  5.319 -0.902  8.41 -6.48 -7.86   17.0
 40.01 4149.198  0.802 -0.040  0.00  0.00  0.00   16.0
 26.01 4153.003  2.891 -4.815  8.50 -6.53 -7.88    6.7
 26.00 4153.899  3.397 -0.321  8.08 -5.52 -7.22    6.9
 26.00 4157.779  3.417 -0.403  8.05 -4.30 -7.50    8.0
 16.01 4162.665 15.944  0.830  8.62  0.00  0.00    6.7
 22.01 4163.644  2.590 -0.130  8.32 -6.47 -7.82   37.8
 12.00 4167.271  4.346 -0.745  8.71  0.00  0.00   18.2
 22.01 4171.904  2.598 -0.300  8.32 -6.47 -7.82   32.3
 26.01 4173.451  2.583 -2.740  8.56 -6.54 -7.88   59.9
 26.00 4175.636  2.845 -0.827  8.02 -6.06 -7.66    8.6
 26.00 4176.565  3.368 -0.708  8.24 -4.38 -7.51    7.2
 26.01 4177.686  2.544 -3.449  8.56 -6.62 -7.80   34.1
 26.01 4178.854  2.583 -2.500  8.47 -6.54 -7.88   61.5
 24.01 4179.421  3.827 -1.800  8.37 -6.49 -7.83   17.6
 26.00 4181.754  2.832 -0.371  8.06 -6.03 -7.67   18.1
 26.00 4187.038  2.450 -0.548  8.18 -5.41 -7.25   15.7
 14.01 4190.707 13.492 -0.330  8.03 -5.98 -7.70    4.7
 26.00 4191.430  2.469 -0.666  8.18 -5.41 -7.25   11.1
 28.01 4192.065  4.032 -3.270  8.55 -6.62 -7.91    8.4
 26.00 4196.208  3.397 -0.696  8.17 -4.95 -7.23    7.8
 26.00 4199.095  3.047  0.155  7.85 -6.13 -7.68   28.1
 26.00 4202.029  1.485 -0.708  7.99 -6.08 -7.65   29.2
 38.01 4215.519  0.000 -0.145  0.00  0.00 -7.71   47.5
 26.00 4219.359  3.573  0.000  8.05 -6.09 -7.68   16.0
 26.00 4222.213  2.450 -0.967  8.18 -5.41 -7.26    6.9
 20.00 4226.728  0.000  0.244  8.36 -6.03 -7.56   19.6
 26.00 4227.426  3.332  0.266  8.14 -4.96 -7.55   24.8
 26.01 4233.162  2.583 -1.900  8.56 -6.54 -7.88   92.6
 26.00 4235.936  2.425 -0.341  8.18 -5.41 -7.27   18.3
 26.00 4238.023  3.417 -0.665  8.36 -5.10 -7.54    8.0
 26.00 4238.810  3.397 -0.233  8.13 -4.89 -7.24   12.7
 24.01 4242.364  3.871 -1.170  8.37 -6.50 -7.83   42.0
 21.01 4246.822  0.315  0.242  8.18 -6.31 -7.85   12.1
 26.00 4247.425  3.368 -0.239  8.13 -4.94 -7.26   10.0
 26.00 4250.786  1.557 -0.714  7.96 -6.08 -7.65   26.4
 25.01 4251.717  6.185 -1.058  8.54 -6.47 -7.87    6.9
 24.01 4252.632  3.858 -1.810  8.37 -6.54 -7.84   18.3
 24.01 4256.108  6.487 -1.520  8.56 -6.52 -7.78    5.9
 25.01 4259.200  5.398 -1.439  8.50 -6.49 -7.89    6.9
 26.00 4260.474  2.399  0.109  8.18 -5.41 -7.27   34.8
 24.01 4261.913  3.865 -1.340  8.37 -6.50 -7.83   32.7
 26.01 4263.861  7.693 -1.691  8.97 -5.79 -7.53    9.1
 26.00 4271.760  1.485 -0.164  8.02 -6.07 -7.66   47.4
 26.01 4273.320  2.704 -3.303  8.56 -6.54 -7.87   27.4
 24.00 4274.812  0.000 -0.220  7.54 -6.12 -7.68   11.5
 24.01 4275.567  3.858 -1.520  8.37 -6.54 -7.84   25.1
 26.00 4282.403  2.176 -0.779  7.48 -6.22 -7.83   13.5
 24.01 4284.188  3.854 -1.670  8.37 -6.51 -7.84   20.5
 26.01 4286.271  7.708 -1.715  8.98 -5.79 -7.53    8.8
 22.01 4287.873  1.080 -1.790  8.17 -6.43 -7.85   11.4
 22.01 4290.215  1.165 -0.870  8.41 -6.50 -7.84   46.6
 25.01 4292.237  5.380 -1.544  8.64 -6.49 -7.88    4.7
  7.00 4293.210 12.010 -1.063  0.00  0.00  0.00    2.8
 22.01 4294.094  1.084 -0.930  8.17 -6.43 -7.85   47.5
 26.01 4296.566  2.704 -2.933  8.46 -6.54 -7.88   41.7
 26.00 4299.234  2.425 -0.405  8.18 -5.41 -7.27   17.9
 22.01 4300.042  1.180 -0.460  8.41 -6.49 -7.84   61.6
 22.01 4301.922  1.161 -1.210  8.41 -6.49 -7.84   28.6
 26.01 4303.170  2.704 -2.560  8.56 -6.54 -7.88   54.8
 24.01 4306.916  5.873 -1.602  8.39 -6.59 -7.78    5.5
 22.01 4312.860  1.180 -1.120  8.41 -6.50 -7.84   34.2
 22.01 4316.794  2.048 -1.620  8.42 -6.46 -7.84    6.0
 26.00 4325.761  1.608  0.006  7.96 -6.08 -7.65   50.1
 25.01 4326.639  5.398 -1.357  8.66 -6.49 -7.88    7.5
 26.01 4351.762  2.704 -2.020  8.56 -6.54 -7.88   60.0
 26.01 4354.333  7.653 -1.352  9.04 -5.82 -7.56    7.1
 26.01 4357.573  6.088 -2.010  8.64 -6.53 -7.87   14.5
 26.01 4361.252  6.138 -2.264  8.62 -6.53 -7.87    8.6
 28.01 4362.099  4.029 -2.700  8.62 -6.62 -7.92   12.5
 26.01 4369.400  2.779 -3.584  8.46 -6.54 -7.88   18.1
 26.00 4383.544  1.485  0.200  8.01 -6.08 -7.67   57.9
 26.01 4385.377  2.779 -2.680  8.56 -6.54 -7.88   52.1
 22.01 4386.846  2.598 -0.960  8.45 -6.54 -7.83   12.7
 12.01 4390.572  9.999 -0.530  0.00 -4.07  0.00   59.0
 22.01 4394.059  1.221 -1.770  8.41 -6.49 -7.84   10.7
 22.01 4395.031  1.084 -0.540  8.16 -6.43 -7.85   58.4
 22.01 4395.839  1.243 -1.930  8.41 -6.41 -7.84    8.3
 22.01 4399.765  1.237 -1.200  8.41 -6.50 -7.84   28.1
 26.00 4404.750  1.557 -0.142  8.05 -6.06 -7.66   47.2
 22.01 4411.073  3.095 -0.650  8.29 -6.33 -7.84   11.8
 26.01 4413.591  2.676 -3.670  8.46 -6.53 -7.89   10.7
 26.00 4415.122  1.608 -0.615  8.06 -6.06 -7.65   27.5
 26.01 4416.819  2.779 -2.410  8.56 -6.54 -7.88   52.4
 22.01 4417.714  1.165 -1.190  8.17 -6.58 -7.85   25.7
 22.01 4421.938  2.061 -1.640  8.35 -6.46 -7.84    5.1
 26.00 4422.568  2.845 -1.115  7.82 -6.21 -7.79    3.7
 12.01 4427.994  9.996 -1.210  0.00 -4.40  0.00   19.5
 26.01 4431.596  7.940 -1.785  9.00 -5.69 -7.53    3.8
 12.01 4433.988  9.999 -0.910  0.00 -4.40  0.00   28.2
 26.00 4443.194  2.858 -1.043  7.82 -6.21 -7.79    3.0
 22.01 4443.801  1.080 -0.710  8.15 -6.43 -7.85   48.4
 26.01 4446.243  5.956 -2.776  8.66 -6.55 -7.78    6.5
 26.00 4447.717  2.223 -1.342  8.65 -5.89 -7.51    5.3
 26.01 4449.611  7.929 -1.699  9.00 -5.68 -7.53    5.5
 22.01 4450.482  1.084 -1.520  8.15 -6.43 -7.85   21.7
 26.01 4451.541  6.138 -1.907  8.67 -6.53 -7.87   21.9
 26.01 4453.194  7.684 -2.020  8.97 -5.86 -7.55    4.6
 26.01 4455.261  6.226 -2.000  8.55 -6.53 -7.87   15.6
 22.01 4464.449  1.161 -1.810  8.16 -6.60 -7.85   13.8
 26.00 4466.551  2.832 -0.600  7.78 -6.20 -7.79   11.4
 22.01 4468.493  1.131 -0.630  8.16 -6.59 -7.85   53.0
 26.01 4472.923  2.844 -3.531  8.46 -6.53 -7.89   22.0
 26.01 4487.489  7.693 -2.138  8.98 -5.85 -7.55    2.3
 22.01 4488.324  3.124 -0.500  8.28 -6.33 -7.84   15.2
 26.01 4489.176  2.828 -2.971  8.46 -6.53 -7.88   40.3
 26.01 4491.397  2.856 -2.700  8.46 -6.53 -7.88   45.8
 26.01 4493.521  7.920 -1.562  9.00 -5.68 -7.52    8.0
 26.00 4494.563  2.198 -1.136  8.65 -5.89 -7.53    7.8
 40.01 4496.962  0.713 -0.890  0.00  0.00  0.00    2.8
 26.01 4499.684  7.693 -1.676  8.98 -5.86 -7.55    6.3
 22.01 4501.270  1.116 -0.770  8.15 -6.59 -7.85   50.3
 26.01 4507.091  7.773 -1.760  9.00 -5.83 -7.55    5.7
 26.01 4508.280  2.856 -2.250  8.56 -6.53 -7.87   61.1
 28.01 4509.272  6.764 -2.208  8.61 -6.61 -7.91    4.2
 26.01 4515.333  2.844 -2.450  8.46 -6.53 -7.88   57.9
 22.01 4518.332  1.080 -2.560  8.38 -6.43 -7.84    2.9
 25.01 4518.956  6.645 -1.315  8.49 -6.52 -7.86    2.5
 26.01 4520.218  2.807 -2.600  8.47 -6.53 -7.88   50.8
 26.01 4522.628  2.844 -2.030  8.56 -6.53 -7.88   66.4
 26.00 4528.614  2.176 -0.822  8.65 -5.89 -7.54   17.2
 22.01 4529.480  1.572 -1.750  8.31 -6.49 -7.82   11.4
 24.01 4539.595  4.042 -2.290  8.37 -6.57 -7.77    5.7
 26.01 4541.516  2.856 -2.790  8.56 -6.53 -7.88   37.9
 22.01 4552.293  1.116 -2.870  8.38 -6.50 -7.84    4.1
 56.01 4554.034  0.000  0.026  0.00  0.00 -7.65   33.9
 24.01 4554.988  4.071 -1.282  8.37 -6.55 -7.76   31.8
 26.01 4555.887  2.828 -2.160  8.47 -6.53 -7.88   60.2
 24.01 4558.650  4.074 -0.449  0.00  0.00 -7.76   67.9
 22.01 4563.757  1.221 -0.690  8.16 -6.55 -7.85   43.8
 23.01 4564.577  2.268 -1.220  8.26 -6.54 -7.85    5.4
 24.01 4565.740  4.042 -1.820  8.37 -6.57 -7.77   15.0
 22.01 4571.971  1.572 -0.310  8.31 -6.49 -7.82   59.8
 26.01 4576.333  2.844 -2.920  8.56 -6.53 -7.88   37.1
 26.01 4582.830  2.844 -3.090  8.47 -6.53 -7.88   28.3
 26.01 4583.829  2.807 -1.860  8.56 -6.53 -7.88   81.3
 24.01 4588.199  4.071 -0.627  8.37 -6.57 -7.76   57.5
 22.01 4589.958  1.237 -1.620  8.16 -6.54 -7.85   15.9
 24.01 4592.049  4.074 -1.221  0.00  0.00 -7.77   32.8
 26.01 4596.009  6.226 -1.956  8.67 -6.53 -7.86   19.2
 26.01 4598.485  7.804 -1.536  9.01 -5.82 -7.56    8.4
 26.00 4611.279  3.654 -0.440  8.20 -5.20 -7.54    3.2
 24.01 4616.629  4.072 -1.361  8.37 -6.57 -7.77   28.9
 24.01 4618.803  4.074 -0.840  8.37 -6.57 -7.77   49.5
 26.01 4620.513  2.828 -3.240  8.56 -6.53 -7.88   26.6
 26.01 4625.898  5.956 -2.549  8.62 -6.60 -7.78    9.5
 26.01 4629.331  2.807 -2.330  8.46 -6.53 -7.89   58.8
 26.01 4631.867  7.869 -1.945  9.00 -5.83 -7.55    4.5
 24.01 4634.070  4.072 -0.990  0.00  0.00 -7.77   42.6
 26.01 4635.317  5.956 -1.650  8.65 -6.58 -7.79   31.8
 22.01 4636.320  1.165 -3.230  8.38 -6.50 -7.84    2.8
 26.01 4638.041  7.708 -1.536  9.01 -5.85 -7.56   11.4
 26.01 4640.804  7.708 -1.737  9.00 -5.85 -7.56    6.1
 26.01 4656.976  2.891 -3.610  8.56 -6.53 -7.87   18.6
 13.01 4663.046 10.598 -0.284  7.99  0.00  0.00   26.0
 26.01 4663.704  2.891 -3.889  8.47 -6.53 -7.88   11.1
 26.01 4666.749  2.828 -3.368  8.46 -6.53 -7.89   25.7
 24.01 4697.598  5.670 -1.584  8.41 -6.48 -7.86    4.5
 12.00 4702.991  4.346 -0.440  8.72 -3.98 -6.69   23.6
 26.00 4707.274  3.241 -1.080  7.88 -5.27 -7.20    2.5
 22.01 4708.663  1.237 -2.350  8.15 -6.54 -7.85    3.9
 26.01 4713.179  2.779 -5.247  8.49 -6.54 -7.91   12.6
 28.00 4714.417  3.380  0.250  8.12 -5.44 -7.29    7.9
 30.00 4722.153  4.030 -0.338  0.00  0.00  0.00    3.9
 26.01 4731.448  2.891 -3.000  8.56 -6.53 -7.88   30.7
 26.00 4736.773  3.211 -0.752  7.89 -5.33 -7.22    8.0
 25.01 4755.727  5.397 -1.222  8.44 -6.49 -7.89    8.4
 25.01 4764.728  5.398 -1.329  8.44 -6.49 -7.89    6.0
  6.00 4771.730  7.488 -1.866  8.61 -4.95 -7.34    6.7
 22.01 4779.985  2.048 -1.260  8.23 -6.46 -7.86   13.4
 22.01 4798.531  1.080 -2.660  8.22 -6.43 -7.86    2.9
 22.01 4805.085  2.061 -0.960  8.23 -6.46 -7.86   22.6
 24.01 4812.337  3.865 -1.960  8.37 -6.50 -7.85   12.2
 16.01 4815.552 13.672  0.177  8.87  0.00  0.00    3.5
 26.01 4820.827 10.308 -0.723  9.00 -5.36 -7.59    3.9
 24.01 4824.127  3.871 -0.970  8.37 -6.50 -7.85   48.7
 26.01 4826.682 10.288 -0.500  8.98 -5.87 -7.59    7.6
 24.01 4836.229  3.858 -1.960  8.37 -6.54 -7.85   14.3
 24.01 4848.235  3.865 -1.150  0.00  0.00 -7.85   34.6
 22.01 4874.009  3.095 -0.860  8.26 -6.33 -7.83   12.5
 26.00 4878.211  2.885 -0.888  8.18 -5.41 -7.26    4.0
 26.01 4883.292 10.273 -0.601  8.97 -5.26 -7.59    7.1
 24.01 4884.607  3.858 -2.100  8.37 -6.54 -7.85    9.0
  6.00 4890.653  7.488 -1.541  8.61 -5.36 -7.37   10.7
 26.00 4891.492  2.851 -0.112  8.18 -5.41 -7.26   18.7
 39.01 4900.119  1.033 -0.090  8.46 -6.40 -7.76    6.5
 24.01 4901.623  6.487 -1.141  8.41 -6.43 -7.77    7.0
 26.00 4903.310  2.882 -0.926  8.18 -5.41 -7.26    4.7
 28.00 4904.412  3.542 -0.170  8.37 -4.81 -7.24    3.3
 26.01 4908.145 10.329 -0.272  9.03 -5.23 -7.59    8.5
 22.01 4911.194  3.124 -0.640  8.26 -6.33 -7.83   14.0
 24.01 4912.462  6.484 -1.262  8.42 -6.65 -7.78    4.1
 26.01 4913.296 10.288  0.050  8.98 -5.26 -7.59   11.1
 26.00 4918.993  2.865 -0.342  8.18 -5.41 -7.26   12.6
 26.00 4920.502  2.833  0.068  8.18 -5.41 -7.27   29.2
 26.01 4923.921  2.891 -1.320  8.49 -6.53 -7.88  101.7
 26.01 4948.087 10.308 -0.218  9.03 -5.26 -7.59    6.9
 26.01 4948.791 10.348 -0.031  9.05 -5.27 -7.59   10.3
 26.01 4951.581 10.308  0.211  8.99 -5.25 -7.59   14.4
 26.01 4953.980  5.571 -2.815  8.50 -6.53 -7.89    6.2
 26.00 4957.596  2.808  0.233  8.18 -5.41 -7.28   43.3
 26.01 4958.821 10.379 -0.762  8.99 -5.36 -7.59    4.9
 26.01 4971.216 10.360 -0.505  9.05 -5.29 -7.59    5.9
 26.01 4977.033 10.360 -0.039  9.03 -5.27 -7.59   11.0
 28.00 4980.173  3.606  0.070  8.04 -4.84 -7.22    4.8
 26.00 4982.499  4.103  0.156  8.47 -4.69 -7.52    7.3
 26.01 4984.485 10.329  0.078  9.05 -5.29 -7.59   12.8
 26.01 4990.506 10.329  0.195  9.03 -5.26 -7.59   15.8
 28.01 4992.024 12.253  0.939  8.93 -5.07 -7.58    8.9
 26.01 4993.350  2.807 -3.640  8.49 -6.53 -7.89   17.1
 26.01 4999.183 10.273 -0.435  9.06 -5.28 -7.59    5.0
 26.01 5001.953 10.273  0.916  8.96 -5.26 -7.59   43.6
 26.01 5004.188 10.273  0.504  8.96 -5.25 -7.59   22.3
 26.00 5014.942  3.943 -0.303  8.17 -5.45 -7.27    6.4
 26.01 5015.752 10.348 -0.028  9.05 -5.30 -7.59   19.1
 26.01 5018.436  2.891 -1.220  8.49 -6.53 -7.89  105.2
 20.01 5019.971  7.515 -0.247  7.89 -4.61 -7.34   18.2
 26.00 5028.126  3.573 -1.123  7.73 -6.25 -7.80    3.6
 26.01 5030.632 10.288  0.431  9.07 -5.28 -7.59   18.9
 26.01 5032.703 10.392  0.077  9.02 -5.23 -7.59   15.9
 26.01 5035.700 10.288  0.632  8.96 -5.25 -7.59   32.4
 14.01 5041.024 10.066  0.150  8.95 -5.17 -7.57   74.9
 26.01 5045.106 10.308 -0.002  9.10 -5.32 -7.59   10.3
 26.01 5047.632 10.308 -0.235  9.08 -5.28 -7.59   18.2
  6.00 5052.144  7.685 -1.303  8.69 -4.69 -7.31    6.4
 26.01 5060.248 10.448 -0.650  8.96 -5.17 -7.59    5.1
 26.01 5061.710 10.308  0.284  9.10 -5.31 -7.59   13.5
 28.01 5066.328  6.329 -1.846  8.65 -6.54 -7.91    7.6
 26.01 5067.890 10.329 -0.078  9.10 -5.33 -7.59    9.3
 26.01 5070.896 10.308  0.268  9.07 -5.28 -7.59   16.7
 22.01 5072.286  3.124 -1.020  8.32 -6.33 -7.82    7.9
 26.00 5074.748  4.220 -0.200  8.38 -4.66 -7.19    5.3
 26.01 5075.760 10.455  0.184  8.96 -5.17 -7.59   12.9
 26.00 5078.974  4.301 -0.291  8.38 -4.81 -7.51    4.0
 26.01 5082.226 10.414 -0.128  9.05 -5.27 -7.59   10.3
 26.01 5086.307 10.414 -0.419  9.02 -5.27 -7.59    4.6
 26.01 5089.213 10.329  0.013  9.10 -5.32 -7.59   12.1
 26.01 5093.572 10.379  0.166  9.01 -5.26 -7.59   17.7
 26.01 5094.901 10.467 -0.720  9.15 -5.83 -7.59    5.6
 26.01 5100.734 10.381  0.718  8.97 -5.26 -7.59   55.7
 26.01 5106.108 10.329 -0.246  9.10 -5.31 -7.59    8.1
 26.01 5112.155 10.455 -0.794  9.04 -5.24 -7.59    2.7
 26.01 5112.999 10.392 -0.527  9.04 -5.29 -7.59    4.6
 26.01 5117.031 10.431 -0.039  9.05 -5.29 -7.59    9.9
 26.01 5120.344  2.828 -4.256  8.54 -6.53 -7.89    4.6
 26.01 5127.862  5.571 -2.451  8.47 -6.53 -7.89    8.7
 22.01 5129.156  1.892 -1.340  8.31 -6.41 -7.82   10.0
 26.01 5132.661  2.807 -3.980  8.54 -6.53 -7.89    7.3
 26.00 5133.688  4.178  0.140  8.38 -4.35 -7.23   15.3
 26.01 5144.352 10.467  0.307  9.03 -5.28 -7.59   17.5
 26.01 5149.462 10.448  0.554  8.95 -5.18 -7.59   24.8
 26.01 5150.481 10.448 -0.078  9.00 -5.23 -7.59    8.5
 26.01 5160.839  5.569 -2.559  8.48 -6.53 -7.89   13.6
 26.00 5162.272  4.178  0.020  8.38 -3.96 -7.24    8.5
 26.01 5163.572 12.874  0.903  8.96 -5.29 -7.59    5.4
 12.00 5167.322  2.709 -0.931  7.99 -5.47 -7.27   60.0
 26.01 5169.028  2.891 -1.250  8.49 -6.53 -7.89  112.5
 26.01 5170.105 13.026  0.734  8.95 -5.27 -7.59    5.1
 12.00 5172.684  2.712 -0.450  7.99 -5.47 -7.27   78.9
 26.01 5178.374 10.431 -0.334  9.11 -5.30 -7.59    4.3
 26.01 5180.312 10.392 -0.088  9.04 -5.27 -7.59    9.0
 12.00 5183.604  2.717 -0.239  7.99 -5.47 -7.27   93.1
 26.01 5186.867 10.467 -0.194  9.21 -5.50 -7.59    5.2
 22.01 5188.687  1.582 -1.050  8.17 -6.58 -7.85   26.1
 26.00 5191.454  3.038 -0.551  8.18 -5.41 -7.26    6.7
 26.01 5197.568  3.231 -2.100  8.46 -6.53 -7.88   59.2
 26.01 5199.119 10.379  0.121  9.07 -5.28 -7.59   12.9
 26.01 5203.634 10.392 -0.115  9.06 -5.29 -7.59    9.8
 24.00 5206.023  0.941  0.020  7.82 -5.92 -7.60   10.2
 26.01 5218.841 10.381 -0.165  9.15 -5.30 -7.59    9.1
 26.01 5222.351 10.520 -0.281  8.98 -5.28 -7.59    4.2
 26.01 5234.623  3.221 -2.230  8.46 -6.53 -7.88   64.5
 24.01 5237.328  4.074 -1.350  8.37 -6.56 -7.78   34.9
 26.01 5237.949 10.448  0.104  9.16 -5.28 -7.59   13.2
 24.01 5246.768  3.714 -2.466  8.32 -6.49 -7.86    7.2
 26.01 5247.956 10.531  0.550  8.98 -5.28 -7.59   19.9
 26.01 5251.226 10.520  0.424  9.05 -5.24 -7.59   20.7
 26.01 5253.649 10.452 -0.134  8.96 -5.26 -7.59    9.0
 26.01 5254.920  3.231 -3.336  8.46 -6.53 -7.88   22.4
 26.01 5260.254 10.419  1.065  8.93 -5.28 -7.59   40.8
 26.00 5266.554  2.998 -0.386  8.18 -5.41 -7.27   10.3
 26.00 5269.537  0.859 -1.321  7.19 -6.22 -7.76   20.6
 26.01 5272.399  5.956 -2.030  8.63 -6.56 -7.79   21.7
 24.01 5274.964  4.071 -1.559  8.37 -6.55 -7.78   31.0
 26.01 5275.997  3.200 -1.940  8.47 -6.53 -7.88   63.7
 26.01 5284.103  2.891 -2.990  8.54 -6.53 -7.89   35.1
 26.01 5290.088 13.113  0.504  8.93 -3.73 -7.30    3.5
 26.01 5291.661 10.480  0.544  9.04 -5.28 -7.59   19.5
 26.01 5303.393  8.185 -1.534  9.02 -5.81 -7.55    5.9
 24.01 5308.408  4.071 -2.058  8.37 -6.55 -7.78   14.0
 24.01 5313.563  4.074 -1.779  8.37 -6.55 -7.78   22.5
 26.01 5316.609  3.153 -1.850  8.46 -6.53 -7.89  117.9
 26.01 5318.055 10.480 -0.226  8.97 -5.25 -7.59    9.7
 26.00 5324.178  3.211 -0.103  8.05 -5.41 -7.24   13.9
 26.01 5325.552  3.221 -3.120  8.47 -6.53 -7.88   25.3
 26.00 5328.038  0.915 -1.466  7.17 -6.22 -7.76   17.5
 24.01 5334.869  4.072 -1.826  8.37 -6.55 -7.78   19.0
 22.01 5336.786  1.582 -1.600  8.16 -6.59 -7.85   10.1
 26.01 5339.594 10.452  0.517  8.93 -5.33 -7.59   25.6
 26.00 5341.023  1.608 -1.953  6.75 -6.16 -7.68    4.0
 26.01 5355.421 10.500 -0.500  9.16 -5.28 -7.59    4.8
 26.01 5357.086 12.989  0.266  9.12 -5.32 -7.59    2.8
 26.01 5360.480 10.545 -0.585  9.19 -5.50 -7.59    3.1
 26.01 5362.861  3.200 -2.616  8.56 -6.53 -7.88   56.2
 26.00 5364.870  4.446  0.228  8.33 -4.66 -7.14    5.2
 26.01 5366.209 10.503 -0.196  8.99 -5.26 -7.59    4.0
 26.00 5367.465  4.415  0.443  8.32 -4.53 -7.15    9.4
 26.00 5371.489  0.958 -1.645  7.16 -6.22 -7.75    9.5
 22.01 5381.022  1.566 -1.970  8.15 -6.59 -7.85    4.3
 26.00 5383.368  4.312  0.645  8.30 -5.01 -7.22   18.2
 26.01 5387.063 10.522  0.499  8.91 -5.28 -7.59   18.6
 26.01 5395.854 10.600  0.285  8.95 -5.17 -7.59   16.6
 24.01 5407.604  3.827 -2.151  8.33 -6.49 -7.86    8.1
 26.01 5408.815  5.956 -2.656  8.67 -6.60 -7.80    7.4
 26.00 5410.909  4.473  0.398  8.27 -4.89 -7.13   13.5
 26.01 5414.070  3.221 -3.540  8.56 -6.53 -7.88   11.9
 26.00 5415.198  4.386  0.642  8.30 -4.67 -7.18   19.9
 22.01 5418.768  1.582 -2.130  8.15 -6.59 -7.85    4.6
 24.01 5420.922  3.758 -2.458  8.29 -6.49 -7.86   10.2
 26.00 5424.067  4.320  0.520  8.33 -4.57 -7.22   18.8
 26.01 5425.248  3.200 -3.160  8.46 -6.53 -7.89   21.9
 26.01 5427.816  6.724 -1.581  8.51 -6.53 -7.89   14.3
 26.01 5429.987 10.596  0.427  8.96 -5.36 -7.59   20.3
 26.01 5432.962  3.267 -3.527  8.47 -6.52 -7.88   19.7
  8.00 5436.862 10.741 -1.399  7.60 -3.82  0.00    5.5
 26.01 5450.095 10.623 -0.093  8.94 -5.17 -7.59    3.7
 26.01 5457.722 10.629 -0.138  9.12 -5.81 -7.59    5.9
 14.01 5469.451 12.880 -0.853  7.98 -4.06 -7.12    4.4
 26.01 5475.826 10.500 -0.080  9.05 -5.28 -7.59    7.0
 24.01 5478.365  4.178 -1.968  8.37 -6.49 -7.85   13.9
 26.01 5479.398 10.560 -0.353  9.00 -5.33 -7.59    5.0
 26.01 5482.306 10.562  0.413  9.02 -5.28 -7.59   15.6
 26.01 5487.618 10.596  0.288  8.94 -5.18 -7.59   18.0
 26.01 5488.775 10.596 -0.397  8.99 -5.23 -7.59    4.1
 26.01 5493.831 10.500  0.259  9.13 -5.30 -7.59   11.4
 26.01 5498.574 10.600 -0.336  9.00 -5.23 -7.59    3.5
 26.01 5506.199 10.522  0.950  8.91 -5.33 -7.59   28.4
 26.01 5507.071 10.523 -0.056  9.01 -5.29 -7.59    7.3
 24.01 5508.606  4.156 -2.110  8.37 -6.49 -7.85    6.8
 26.01 5525.117  3.267 -3.950  8.56 -6.52 -7.88    5.2
 12.00 5528.405  4.346 -0.498  8.72 -4.46 -6.98   24.7
 26.01 5529.930  6.729 -1.813  8.51 -6.53 -7.89   14.7
 26.01 5532.086 10.523 -0.099  9.02 -5.28 -7.59    6.3
 26.01 5534.838  3.245 -2.730  8.46 -6.52 -7.88   39.8
 26.01 5549.000 10.523 -0.186  9.05 -5.31 -7.59    7.3
 26.01 5567.831  6.730 -1.866  8.51 -6.53 -7.89   10.5
 26.00 5572.842  3.397 -0.275  8.06 -5.41 -7.21    7.7
 26.00 5602.945  3.430 -0.850  8.06 -5.38 -7.21    3.5
 26.00 5615.644  3.332  0.050  8.06 -5.41 -7.23   14.6
 24.01 5620.631  6.487 -1.395  8.44 -6.55 -7.78    5.5
 26.01 5627.489  3.387 -4.130  8.46 -6.52 -7.88    4.3
 26.01 5643.868  7.653 -1.346  8.94 -5.72 -7.43    8.4
 26.01 5645.390 10.562  0.193  9.27 -5.31 -7.59    9.3
 26.01 5648.899 10.562 -0.165  9.13 -5.30 -7.59    8.9
 26.01 5690.995 10.678 -0.175  8.92 -5.68 -7.59    5.9
 26.01 5726.553 10.714 -0.035  8.95 -5.36 -7.59    7.5
 26.01 5737.892 10.737 -0.308  8.93 -5.17 -7.59    5.3
 26.01 5746.566 10.629 -0.402  9.09 -5.34 -7.59    4.9
 26.01 5747.874  5.571 -2.949  8.47 -6.53 -7.89    5.1
  6.00 5780.678  9.003 -0.462  8.17 -1.82 -6.58   14.3
 26.01 5783.623 10.714  0.365  9.01 -5.20 -7.59    7.9
 26.01 5784.445 10.737  0.145  9.01 -5.24 -7.59    4.7
 26.01 5795.870  7.274 -2.259  8.74 -6.52 -7.86    3.7
 26.00 5816.372  4.549 -0.601  8.33 -4.36 -7.51    2.3
 26.01 5823.155  5.569 -2.987  8.45 -6.53 -7.89    4.5
 26.01 5830.344 10.751 -0.199  9.00 -5.28 -7.59    4.5
 26.01 5835.492  5.911 -2.702  8.58 -6.59 -7.79    6.8
 26.01 5842.294 10.737 -0.328  9.11 -5.27 -7.59    4.5
 26.01 5854.187 10.737 -0.113  8.98 -5.23 -7.59    5.2
 26.00 5862.356  4.549 -0.125  8.33 -4.66 -7.52    4.3
 26.01 5885.014 10.751  0.298  9.19 -5.50 -7.59    8.5
 11.00 5889.951  0.000  0.108  7.80 -5.64 -7.53   82.8
 11.00 5895.924  0.000 -0.194  7.80 -5.64 -7.53   63.4
 26.01 5902.823 10.714  0.416  9.15 -5.28 -7.59   11.7
 26.01 5952.518  5.956 -2.388  8.56 -6.59 -7.79   10.3
 26.01 5955.698 10.737  0.252  9.20 -5.30 -7.59    9.6
 14.01 5957.559 10.066 -0.260  8.74 -5.29 -7.53   33.1
 26.01 5961.706 10.678  0.690  9.26 -5.31 -7.59   16.5
 26.01 5965.620 10.678  0.068  9.12 -5.30 -7.59    8.4
 26.01 5976.686 10.678 -0.335  9.02 -5.28 -7.59    6.2
 14.01 5978.930 10.074  0.040  8.74 -5.29 -7.53   43.9
 26.00 5984.815  4.733 -0.198  8.31 -4.99 -7.42    4.0
 26.01 5991.371  3.153 -3.540  8.54 -6.53 -7.90   13.4
 26.01 6017.882  7.845 -1.996  8.90 -5.71 -7.42    3.5
 15.01 6043.084 10.802  0.442  9.22 -5.76 -7.73    1.9
 26.01 6049.438 10.714 -0.374  9.03 -5.28 -7.59    2.4
 26.01 6060.967  7.804 -1.689  8.89 -5.72 -7.43    5.0
 26.01 6071.419 10.714 -0.248  9.12 -5.30 -7.59    3.4
 26.01 6084.102  3.200 -3.780  8.54 -6.53 -7.89   10.2
 24.01 6089.632  6.487 -1.445  8.45 -6.53 -7.78    4.0
 26.01 6103.503  6.217 -2.325  8.67 -6.53 -7.87    7.8
 26.01 6113.319  3.221 -4.110  8.54 -6.53 -7.89    4.7
 26.00 6136.614  2.454 -1.400  7.96 -6.08 -7.61    2.5
 26.00 6137.691  2.588 -1.403  8.08 -6.29 -7.59    2.4
 56.01 6141.713  0.704 -0.220  0.00  0.00 -7.58   15.7
 26.01 6147.734  3.889 -2.827  8.50 -6.53 -7.87   26.4
 26.01 6149.246  3.889 -2.720  8.50 -6.53 -7.87   25.4
 26.01 6175.137  6.223 -2.086  8.66 -6.53 -7.87   11.4
 26.01 6179.390  5.569 -2.797  8.47 -6.53 -7.90    8.5
 26.00 6230.722  2.559 -1.281  8.07 -6.09 -7.60    2.6
 26.01 6233.540  5.484 -2.832  8.46 -6.41 -7.77    3.7
 26.01 6238.386  3.889 -2.754  8.50 -6.53 -7.87   29.0
 13.01 6243.367 13.077  0.670  0.00 -4.76  0.00   11.1
 26.00 6246.318  3.603 -0.733  8.08 -5.38 -7.22    3.3
 26.01 6247.557  3.892 -2.310  8.50 -6.53 -7.87   47.0
 26.01 6248.907  5.511 -2.784  8.56 -6.62 -7.77    8.4
 26.01 6291.826 10.930  0.348  9.11 -5.56 -7.59    9.7
 26.01 6305.296  6.219 -2.094  8.60 -6.53 -7.87   10.2
 26.01 6317.989  5.511 -2.155  8.56 -6.41 -7.77   20.4
 26.01 6331.954  6.217 -2.071  8.59 -6.53 -7.87   12.5
 26.01 6357.161 10.909  0.235  9.09 -5.27 -7.59    5.8
 26.01 6369.459  2.891 -4.160  8.47 -6.53 -7.90    7.0
 14.01 6371.371  8.121 -0.040  9.08 -5.68 -7.69  101.9
 14.01 6347.109  8.121  0.170  9.08 -5.68 -7.69  149.9
 26.01 6375.796 10.934 -0.011  9.08 -5.30 -7.59    4.9
 26.01 6383.722  5.553 -2.070  8.56 -6.62 -7.77   11.3
 26.01 6385.458  5.553 -2.715  8.56 -6.51 -7.77    6.9
 26.00 6393.600  2.433 -1.432  8.05 -6.06 -7.62    2.7
 26.00 6400.000  3.603 -0.290  8.07 -5.41 -7.23    6.0
 10.00 6402.248 16.619  0.345  0.00  0.00  0.00    3.0
 26.01 6416.919  3.892 -2.650  8.50 -6.53 -7.87   22.4
 26.01 6425.729 11.017 -0.007  8.53 -5.92 -7.51    3.3
 26.01 6432.676  2.891 -3.520  8.47 -6.53 -7.90   14.2
 26.01 6442.958  5.549 -2.671  8.47 -6.41 -7.77    7.2
 26.01 6446.407  6.223 -1.960  8.64 -6.53 -7.87   10.4
 26.01 6516.077  2.891 -3.320  8.47 -6.53 -7.90   20.7
 26.01 6627.238  7.274 -1.768  8.70 -6.52 -7.86    6.4
 26.01 6857.853 11.219  0.612  8.43 -5.67 -7.52    6.5
 13.01 7042.083 11.317  0.350  0.00 -5.23  0.00   19.2
 13.01 7056.712 11.317  0.130  0.00 -5.23  0.00   13.0
 13.01 7063.682 11.317 -0.350  0.00 -5.23  0.00    5.9
  8.00 7156.701 12.729  0.288  8.76 -5.35  0.00   19.6
 26.01 7222.391  3.889 -3.360  8.56 -6.53 -7.87   11.4
 26.01 7224.478  3.889 -3.240  8.56 -6.53 -7.87   11.8
 26.01 7308.068  3.889 -3.145  8.56 -6.53 -7.88   15.5
 26.01 7310.205  3.889 -3.518  8.56 -6.53 -7.88    3.4
 26.01 7320.657  3.892 -3.336  8.56 -6.53 -7.88   15.0
  7.00 7442.298 10.330 -0.401  0.00  0.00 -7.40   16.6
 26.01 7462.410  3.892 -2.871  8.56 -6.53 -7.88   21.5
  7.00 7468.312 10.336 -0.183  0.00  0.00 -7.40   24.1
 18.00 7503.868 11.828 -0.399  8.75  0.00  0.00    3.0
 26.00 7511.018  4.178  0.099  8.31 -5.33 -7.55    7.4
 26.01 7513.176  9.654  0.294  8.98 -5.72 -7.68   15.2
 26.01 7533.368  3.904 -3.600  8.47 -6.53 -7.88    7.9
  8.00 7771.944  9.146  0.369  7.52 -5.55 -7.47  177.9
  8.00 7774.166  9.146  0.223  7.52 -5.55 -7.47  168.5
  8.00 7775.388  9.146  0.002  7.52 -5.55 -7.47  145.3
 12.01 7877.054  9.996  0.390  0.00 -4.54  0.00   77.9
 12.01 7896.366  9.999  0.650  0.00 -4.54  0.00  127.9
  8.00 7947.548 12.539  0.500  8.47 -5.54  0.00   22.8
  8.00 7950.803 12.541  0.340  8.47 -5.54  0.00   17.5
  8.00 7952.159 12.542  0.170  8.46 -5.54  0.00   14.4
 18.00 8115.311 11.549  0.407  7.57 -5.40  0.00    9.2
 11.00 8183.256  2.102  0.237  0.00  0.00 -7.23   14.4
  7.00 8184.861 10.330 -0.305  0.00  0.00 -7.43   26.8
  7.00 8188.012 10.326 -0.298  0.00  0.00 -7.43   20.3
 11.00 8194.824  2.104  0.492  0.00  0.00 -7.23   22.8
 20.01 8201.722  7.505  0.343  8.29 -4.98 -7.43   12.5
  7.00 8210.715 10.330 -0.675  0.00  0.00 -7.43    9.5
 12.01 8213.987  9.996 -0.270  0.00 -4.77  0.00   36.6
  7.00 8216.336 10.336  0.138  0.00  0.00 -7.43   42.7
  8.00 8221.824 12.539  0.312  8.46 -5.40  0.00   35.5
 12.01 8234.636  9.999  0.030  0.00 -4.77  0.00   46.1
  7.00 8242.389 10.336 -0.272  0.00  0.00 -7.43   33.5
 20.01 8248.796  7.515  0.556  8.24 -4.60 -7.41   25.3
 26.01 8287.877  9.654  0.749  8.71 -5.72 -7.64   26.2
 20.01 8498.020  1.692 -1.429  8.21 -5.70 -7.68   91.6
 20.01 8542.088  1.700 -0.476  8.21 -5.70 -7.68  173.6
  7.00 8629.235 10.690  0.077  0.00  0.00 -7.36   29.5
 13.01 8640.699 11.822  0.100  0.00  0.00  0.00    6.4
 14.00 8648.465  6.206  0.139  7.10 -3.34 -7.13    6.3
 20.01 8662.138  1.692 -0.736  8.19 -5.70 -7.68  120.5
  7.00 8680.282 10.336  0.359  0.00  0.00 -7.44   64.9
  7.00 8683.403 10.330  0.105  0.00  0.00 -7.44   40.8
  7.00 8686.149 10.326 -0.284  0.00  0.00 -7.44   29.8
 12.00 8806.757  4.346 -0.134  8.69  0.00 -7.41   42.8
 26.01 8809.812  6.724 -1.992  8.52 -6.53 -7.89    8.5
  8.00 8820.423 12.729  0.379  8.74 -5.51  0.00   25.4
 20.01 8912.068  7.047  0.637  8.87 -5.10 -7.51   52.9
 20.01 8927.356  7.050  0.811  8.86 -5.10 -7.51   73.0
 26.01 9075.538  9.905  0.151  8.70 -5.71 -7.63   15.1
  6.00 9078.280  7.483 -0.581  8.64 -5.47 -7.36   73.3
  6.00 9088.508  7.483 -0.430  8.64 -5.47 -7.36   65.6
  6.00 9094.829  7.488  0.151  8.64 -5.47 -7.36  131.9
  6.00 9111.799  7.488 -0.297  8.64 -5.47 -7.36   93.6
 26.01 9122.935  9.849  0.357  8.69 -5.72 -7.62   29.1
 26.01 9155.824  9.736 -0.236  8.96 -5.71 -7.45   20.1
 26.01 9175.920  9.905  0.479  8.70 -5.71 -7.62   20.0
 26.01 9178.058  9.941  0.362  8.71 -5.71 -7.62   11.0

